Completing the scalar and fermionic Universal One-Loop Effective Action

We extend the known Universal One-Loop Effective Action (UOLEA) by all operators which involve scalars and fermions, not including contributions arising from open covariant derivatives. Our generic analytic expressions for the one-loop Wilson coefficients of effective operators up to dimension six allow for an application of the UOLEA to a broader class of UV-complete models. We apply our generic results to various effective theories of supersymmetric models, where different supersymmetric particles are integrated out at a high mass scale.

==> anc/LoopFunctions.m <==
eps::usage =
"\[Epsilon] = 4 - d, with d being the space-time dimension in
dimensional regularization (DREG) or dimensional reduction (DRED),
respectively."

J::usage =
"Integral J[nc, {{M1,n1}, {M2,n2}, ...}, nl] as defined in (A.1)
of [1610.00710].

  nc: power of q^2
  Mi: ith heavy particle mass
  ni: power of ith massive propagator
  nl: power of massless propagator(s)
"

L::usage = "L[a,b] = Log[a/b]"

LoopFunctionQ::usage =
"Returns True if given expression is a loop function, False
otherwise."

SeriesEps::usage =
"Expands given expression in eps around 0 up to given order."

ExpandEps::usage =
"Expands all terms of the form eps^n*J[...] with n > 0, where J[...]
is a UOLEA loop function.  Resulting terms of the form eps^n/eps are
properly canceled.  Terms of the form eps^0*J[...] are not expanded.

This function is useful to extract the finite terms that arise in DREG
or DRED when multiplying d = 4 - eps by divergent loop functions.

Example:

  In[]:= ExpandEps[(1 + eps) J[0,{{M1,2}},0]]

  Out[]= 2 + J[0, {{M1, 2}}, 0]
"

loopFunctions::usage =
"Reduction rules for J integrals.

Example:

  In[]:= J[0, {{M1, 2}}, 0] //. loopFunctions

  Out[]= 2/eps - L[M1^2, μ^2]
"

sortLoopFunctionArgs::usage =
"Brings arguments of loop functions into a canonical form."

\[Mu]::usage =
"renormalization scale"

L[m_, m_] := 0

Derivative[1, 0][L][x_, y_] := 1/x

Derivative[0, 1][L][x_, y_] := -1/y

LoopFunctionQ[expr_] := MatchQ[expr, J[_, _List, _]]

SeriesEps[expr_, order_] :=
    Normal[Series[expr, {eps, 0, order}]]

ExpandEps[expr_, order_:0] :=
    SeriesEps[
        Expand[SeriesEps[expr, order + 1]] /.
        p:(eps^(_:1) _?LoopFunctionQ) :> (Expand[p //. loopFunctions]),
        order
    ]

loopFunctions = {
    J[_, {}, _] :> 0,
    (* nc = 0, nl = 0 *)
    J[0, {{x_, 1}}, 0] :> x^2 (1 - L[x^2,\[Mu]^2]) + 2 x^2/eps,
    J[0, {{x_, 2}}, 0] :> -L[x^2, \[Mu]^2] + 2/eps,
    J[0, {{x_, 3}}, 0] :> -1/(2 x^2),
    J[0, {{x_, 4}}, 0] :> 1/(6 x^4),
    J[0, {{x_, 5}}, 0] :> -1/(12 x^6),
    J[0, {{x_, 6}}, 0] :> 1/(20 x^8),
    (* nc = 1, nl = 0 *)
    J[1, {{x_, 1}}, 0] :> x^4/4 (3/2 - L[x^2, \[Mu]^2]) + x^4/(2 eps),
    J[1, {{x_, 2}}, 0] :> x^2/2 (1 - L[x^2, \[Mu]^2]) + x^2/eps,
    J[1, {{x_, 3}}, 0] :> -1/4 L[x^2, \[Mu]^2] + 1/(2 eps),
    J[1, {{x_, 4}}, 0] :> -1/(12 x^2),
    J[1, {{x_, 5}}, 0] :> 1/(48 x^4),
    J[1, {{x_, 6}}, 0] :> -1/(120 x^6),
    (* nc = 2, nl = 0 *)
    J[2, {{x_, 1}}, 0] :> x^6/24 (11/6 - L[x^2, \[Mu]^2]) + x^6/(12 eps),
    J[2, {{x_, 2}}, 0] :> x^4/8 (3/2 - L[x^2, \[Mu]^2]) + x^4/(4 eps),
    J[2, {{x_, 3}}, 0] :> x^2/8 (1 - L[x^2, \[Mu]^2]) + x^2/(4 eps),
    J[2, {{x_, 4}}, 0] :> -1/24 L[x^2, \[Mu]^2] + 1/(12 eps),
    J[2, {{x_, 5}}, 0] :> -1/(96 x^2),
    J[2, {{x_, 6}}, 0] :> 1/(480 x^4),
    (* nc = 3, nl = 0 *)
    J[3, {{x_, 1}}, 0] :> x^8/192 (25/12 - L[x^2, \[Mu]^2]) + x^8/(96 eps),
    J[3, {{x_, 2}}, 0] :> x^6/48 (11/6 - L[x^2, \[Mu]^2]) + x^6/(24 eps),
    J[3, {{x_, 3}}, 0] :> x^4/32 (3/2 - L[x^2, \[Mu]^2]) + x^4/(16 eps),
    J[3, {{x_, 4}}, 0] :> x^2/48 (1 - L[x^2, \[Mu]^2]) + x^2/(24 eps),
    J[3, {{x_, 5}}, 0] :> -1/192 L[x^2, \[Mu]^2] + 1/(96 eps),
    J[3, {{x_, 6}}, 0] :> -1/(960 x^2),
    (* remove ni = 0 terms *)
    J[nc_, {a___, {_, 0}, b___}, nl_] :>
      J[nc, {a, b}, nl],
    (* combine propagators *)
    J[nc_, {{x_, n1_}, {x_, n2_}, rest___}, nl_] :>
      J[nc, {{x, n1 + n2}, rest}, nl],
    (* recursion (A.2a) *)
    J[nc_, {{x_, n1_}, {y_, n2_}, rest___}, nl_] :>
      (J[nc, {{x, n1}, {y, n2 - 1}, rest}, nl] -
       J[nc, {{x, n1 - 1}, {y, n2}, rest}, nl])/(x^2 - y^2),
    (* recursion (A.2b) *)
    J[nc_, {{x_, n_}}, nl_] :>
      (J[nc, {{x, n}}, nl - 1] - J[nc, {{x, n - 1}}, nl])/x^2
}

sortLoopFunctionArgs = {
    J[nc_, l_List, nl_] :> J[nc, Sort[l], nl]
}

Null


==> anc/UOLEA.m <==
(* ::Package:: *)

mixedLoopsNoP::usage =
"List of pure scalar and mixed scalar/fermionic operators without P."

fermionicLoopsNoP::usage =
"List of pure fermionic operators without P."

mixedLoopsWithP::usage =
"List of pure scalar and mixed scalar/fermionic operators with P."

fermionicLoopsWithP::usage =
"List of pure fermionic operators with P."

uolea::usage =
"List of all scalar and fermionic operators combined.
The list elements have the form:

  {coefficient, operator}
"

gamma::usage =
"gamma[l] is a gamma matrix with the Lorentz index l."

mf::usage =
"mf[i] mass of light fermion i."

ms::usage =
"ms[i] mass of light scalar i."

MF::usage =
"MF[i] mass of heavy fermion i."

MS::usage =
"MS[i] mass of heavy scalar i."

c::usage =
"c[A,B] is the commutator of A and B"

P::usage =
"P[l] is the covariant derivative with Lorentz index l."

mixedLoopsNoP={{-(1/2) J[0,{{MF[i3],1}},1] MF[i3]-1/2 J[0,{{MF[i3],1}},2] MF[i3] ms[i1]^2,X[s,F][i1,i3]**X[F,s][i3,i1]},{-(1/2) J[0,{{MF[i5],1}},2] MF[i5]-1/2 J[0,{{MF[i5],1}},3] MF[i5] ms[i1]^2-1/2 J[0,{{MF[i5],1}},3] MF[i5] ms[i3]^2,X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,s][i5,i1]},{1/2 J[0,{{MF[i3],1},{MF[i5],1}},1] MF[i3] MF[i5]+1/2 J[0,{{MF[i3],1},{MF[i5],1}},2] MF[i3] MF[i5] ms[i1]^2,X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,s][i5,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1}},1]+1/2 J[1,{{MF[i3],1},{MF[i5],1}},2] ms[i1]^2,X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,s][i5,i1]},{1/2 J[1,{{MF[i3],1}},2]+3 J[2,{{MF[i3],1}},4] mf[i5]^2-1/2 eps J[2,{{MF[i3],1}},4] mf[i5]^2+1/2 J[1,{{MF[i3],1}},3] ms[i1]^2,X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,s][i5,i1]},{2 J[1,{{MF[i3],1}},3] mf[i5] MF[i3]-1/2 eps J[1,{{MF[i3],1}},3] mf[i5] MF[i3],X[s,F][i1,i3]**X[F,f][i3,i5]**X[f,s][i5,i1]},{1/2 J[1,{{MF[i5],1}},2]+3 J[2,{{MF[i5],1}},4] mf[i3]^2-1/2 eps J[2,{{MF[i5],1}},4] mf[i3]^2+1/2 J[1,{{MF[i5],1}},3] ms[i1]^2,X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,s][i5,i1]},{2 J[1,{{MF[i5],1}},3] mf[i3] MF[i5]-1/2 eps J[1,{{MF[i5],1}},3] mf[i3] MF[i5],X[s,f][i1,i3]**X[f,F][i3,i5]**X[F,s][i5,i1]},{-(1/2) J[0,{{MF[i7],1}},3] MF[i7],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**X[F,s][i7,i1]},{1/2 J[0,{{MF[i5],1},{MF[i7],1}},2] MF[i5] MF[i7],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,s][i7,i1]},{1/2 J[1,{{MF[i5],1},{MF[i7],1}},2],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[0,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3] MF[i5] MF[i7],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3],X[s,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i7],1}},2] MF[i3],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i7],1}},2] MF[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,s][i7,i1]},{-2 J[1,{{MF[i3],1},{MF[i7],1}},3] mf[i5] MF[i3] MF[i7]+1/2 eps J[1,{{MF[i3],1},{MF[i7],1}},3] mf[i5] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,f][i3,i5]**X[f,F][i5,i7]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1},{MF[i7],1}},3] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1},{MF[i7],1}},3] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-2 J[2,{{MF[i3],1},{MF[i7],1}},3] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{1/2 J[1,{{MF[i5],1}},3],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{2 J[1,{{MF[i5],1}},4] mf[i7] MF[i5]-1/2 eps J[1,{{MF[i5],1}},4] mf[i7] MF[i5],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**X[f,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i5],1}},2] MF[i3],X[s,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1},{MF[i5],1}},2] MF[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-2 J[1,{{MF[i3],1},{MF[i5],1}},3] mf[i7] MF[i3] MF[i5]+1/2 eps J[1,{{MF[i3],1},{MF[i5],1}},3] mf[i7] MF[i3] MF[i5],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,f][i5,i7]**X[f,s][i7,i1]},{-2 J[2,{{MF[i3],1},{MF[i5],1}},3] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1},{MF[i5],1}},3] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1},{MF[i5],1}},3] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,s][i7,i1]},{-(1/2) J[1,{{MF[i3],1}},3] MF[i3],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1}},4] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1}},4] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,s][i7,i1]},{-2 J[2,{{MF[i3],1}},4] mf[i5]+1/2 eps J[2,{{MF[i3],1}},4] mf[i5],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-2 J[2,{{MF[i3],1}},4] mf[i7]+1/2 eps J[2,{{MF[i3],1}},4] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1}},4] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i3],1}},4] mf[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,s][i7,i1]},{1/2 J[1,{{MF[i7],1}},3],X[s,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{2 J[1,{{MF[i7],1}},4] mf[i5] MF[i7]-1/2 eps J[1,{{MF[i7],1}},4] mf[i5] MF[i7],X[s,s][i1,i3]**X[s,f][i3,i5]**X[f,F][i5,i7]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i5],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,s][i7,i1]},{-2 J[1,{{MF[i5],1},{MF[i7],1}},3] mf[i3] MF[i5] MF[i7]+1/2 eps J[1,{{MF[i5],1},{MF[i7],1}},3] mf[i3] MF[i5] MF[i7],X[s,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,s][i7,i1]},{-2 J[2,{{MF[i5],1},{MF[i7],1}},3] mf[i3],X[s,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1},{MF[i7],1}},3] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1},{MF[i7],1}},3] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i7],1}},3] MF[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,s][i7,i1]},{-2 J[2,{{MF[i7],1}},4] mf[i3]+1/2 eps J[2,{{MF[i7],1}},4] mf[i3],X[s,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i7],1}},4] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i7],1}},4] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i7],1}},4] mf[i5],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-(1/2) J[2,{{MF[i7],1}},4] mf[i5],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,s][i7,i1]},{-2 J[2,{{MF[i7],1}},4] mf[i5]+1/2 eps J[2,{{MF[i7],1}},4] mf[i5],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{-(1/2) J[1,{{MF[i5],1}},3] MF[i5],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-2 J[2,{{MF[i5],1}},4] mf[i3]+1/2 eps J[2,{{MF[i5],1}},4] mf[i3],X[s,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1}},4] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1}},4] mf[i3],X[s,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i1]},{-2 J[2,{{MF[i5],1}},4] mf[i7]+1/2 eps J[2,{{MF[i5],1}},4] mf[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1}},4] mf[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,s][i7,i1]},{-(1/2) J[2,{{MF[i5],1}},4] mf[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,s][i7,i1]},{-(1/2) J[0,{{MF[i9],1}},4] MF[i9],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[0,{{MF[i7],1},{MF[i9],1}},3] MF[i7] MF[i9],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i7],1},{MF[i9],1}},3],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i7],1}},4],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i9],1}},4],X[s,s][i1,i3]**X[s,s][i3,i5]**X[s,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-(1/2) J[0,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i5] MF[i7] MF[i9],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i5],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1}},3] MF[i5],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i7],1}},3] MF[i7],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{-(1/2) J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i7],X[s,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i9],X[s,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1}},4] MF[i5],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{-(1/2) J[1,{{MF[i9],1}},4] MF[i9],X[s,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i9],1}},3] MF[i5],X[s,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i5],1},{MF[i9],1}},3] MF[i9],X[s,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,s][i9,i1]},{-(1/2) J[1,{{MF[i7],1}},4] MF[i7],X[s,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[0,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i5] MF[i7] MF[i9],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i5],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i9],X[s,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5] MF[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5] MF[i9],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i7] MF[i9],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2] MF[i3] MF[i5],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2] MF[i5] MF[i7],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1},{MF[i7],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i5] MF[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i5] MF[i9],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i5],1}},3] MF[i3] MF[i5],X[s,F][i1,i3]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i5],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i7] MF[i9],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i7],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i7],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i7],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i3] MF[i9],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,F][i3,i7]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i3] MF[i9],X[s,F][i1,i3]**X[F,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1},{MF[i9],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i5],1},{MF[i7],1}},3] MF[i5] MF[i7],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i7],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1}},4],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1}},4],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1}},4],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i9],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i9],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i9],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i9],1}},3] MF[i3] MF[i9],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i9],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i9],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i9],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i7],1}},4],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i3],1},{MF[i7],1}},3] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,s][i9,i1]},{1/2 J[2,{{MF[i3],1},{MF[i7],1}},3],X[s,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,s][i9,i1]},{1/2 J[1,{{MF[i5],1},{MF[i9],1}},3] MF[i5] MF[i9],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{1/2 J[2,{{MF[i5],1},{MF[i9],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{1/4 J[0,{{MF[i3],1},{MF[i7],1}},2] MF[i3] MF[i7],X[s,F][i1,i3]**X[F,s][i3,i5]**X[s,F][i5,i7]**X[F,s][i7,i1]},{1/4 J[1,{{MF[i3],1},{MF[i7],1}},2],X[s,F][i1,i3]**gamma[lor1]**X[F,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{1/2 J[1,{{MF[i7],1}},3],X[s,f][i1,i3]**gamma[lor1]**X[f,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,s][i7,i1]},{1/2 J[0,{{MS[i1],1}},0],X[S,S][i1,i1]},{1/4 J[0,{{MS[i1],1},{MS[i3],1}},0],X[S,S][i1,i3]**X[S,S][i3,i1]},{1/2 J[0,{{MS[i1],1}},1]+1/2 J[0,{{MS[i1],1}},2] ms[i3]^2+1/2 J[0,{{MS[i1],1}},3] ms[i3]^4,X[S,s][i1,i3]**X[s,S][i3,i1]},{1/6 J[0,{{MS[i1],1},{MS[i3],1},{MS[i5],1}},0],X[S,S][i1,i3]**X[S,S][i3,i5]**X[S,S][i5,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1}},1]+1/2 J[0,{{MS[i1],1},{MS[i5],1}},2] ms[i3]^2,X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,S][i5,i1]},{1/2 J[0,{{MS[i1],1}},2]+1/2 J[0,{{MS[i1],1}},3] ms[i3]^2+1/2 J[0,{{MS[i1],1}},3] ms[i5]^2,X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1}},0] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i1]},{-2 J[1,{{MS[i1],1}},2] mf[i3]+1/2 eps J[1,{{MS[i1],1}},2] mf[i3]-(12-5 eps) J[2,{{MS[i1],1}},4] mf[i3]^3,X[S,f][i1,i3]**X[f,S][i3,i1]},{1/8 J[0,{{MS[i1],1},{MS[i3],1},{MS[i5],1},{MS[i7],1}},0],X[S,S][i1,i3]**X[S,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i7],1}},1]+1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i7],1}},2] ms[i3]^2,X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1}},2]+1/2 J[0,{{MS[i1],1},{MS[i7],1}},3] ms[i3]^2+1/2 J[0,{{MS[i1],1},{MS[i7],1}},3] ms[i5]^2,X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i1]},{1/4 J[0,{{MS[i1],1},{MS[i5],1}},2]+1/2 J[0,{{MS[i1],1},{MS[i5],1}},3] ms[i3]^2,X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[0,{{MS[i1],1}},3]+1/2 J[0,{{MS[i1],1}},4] ms[i3]^2+1/2 J[0,{{MS[i1],1}},4] ms[i5]^2+1/2 J[0,{{MS[i1],1}},4] ms[i7]^2,X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1}},0] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,S][i5,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},0] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,S][i5,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,S][i5,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1}},1]+3 J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i5]^2,X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,S][i5,i1]},{2 J[1,{{MS[i1],1},{MF[i3],1}},2] mf[i5] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**X[f,S][i5,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1}},1] MF[i3]-1/2 J[0,{{MS[i1],1},{MF[i3],1}},2] MF[i3] ms[i5]^2,X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,S][i5,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1}},1]+3 J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i3]^2,X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,S][i5,i1]},{2 J[1,{{MS[i1],1},{MF[i5],1}},2] mf[i3] MF[i5],X[S,f][i1,i3]**X[f,F][i3,i5]**X[F,S][i5,i1]},{-2 J[1,{{MS[i1],1},{MS[i7],1}},2] mf[i3],X[S,f][i1,i3]**X[f,S][i3,i7]**X[S,S][i7,i1]},{1/2 J[1,{{MS[i1],1}},2]+3 J[2,{{MS[i1],1}},4] mf[i3]^2-1/2 eps J[2,{{MS[i1],1}},4] mf[i3]^2+3 J[2,{{MS[i1],1}},4] mf[i5]^2-1/2 eps J[2,{{MS[i1],1}},4] mf[i5]^2,X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,S][i5,i1]},{(8-4 eps) J[2,{{MS[i1],1}},4] mf[i3] mf[i5],X[S,f][i1,i3]**X[f,f][i3,i5]**X[f,S][i5,i1]},{1/2 J[2,{{MS[i1],1}},4] mf[i3] mf[i5],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,S][i5,i1]},{1/2 J[2,{{MS[i1],1}},4] mf[i3] mf[i5],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,S][i5,i1]},{-2 J[1,{{MS[i1],1}},3] mf[i3]+1/2 eps J[1,{{MS[i1],1}},3] mf[i3],X[S,f][i1,i3]**X[f,s][i3,i7]**X[s,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i5],1}},1] MF[i5]-1/2 J[0,{{MS[i1],1},{MF[i5],1}},2] MF[i5] ms[i3]^2,X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,S][i5,i1]},{-2 J[1,{{MS[i1],1}},3] mf[i5]+1/2 eps J[1,{{MS[i1],1}},3] mf[i5],X[S,s][i1,i3]**X[s,f][i3,i5]**X[f,S][i5,i1]},{1/10 J[0,{{MS[i1],1},{MS[i3],1},{MS[i5],1},{MS[i7],1},{MS[i9],1}},0],X[S,S][i1,i3]**X[S,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i7],1},{MS[i9],1}},1],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1},{MS[i9],1}},2],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i9],1}},2],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i9],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[0,{{MS[i1],1}},4],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MS[i7],1}},0] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1}},0] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,S][i5,i7]**X[S,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1}},1] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i3] MF[i5] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},1] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},1] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] mf[i5] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,f][i3,i5]**X[f,F][i5,i7]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MS[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i3],1},{MS[i7],1}},2] mf[i5] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**X[f,S][i5,i7]**X[S,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},1] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},1] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] mf[i7] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,f][i5,i7]**X[f,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1}},2] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i3],1}},3] mf[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i7],1}},1] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1}},2] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},1] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i3],1}},3] mf[i5] MF[i3]-1/2 eps J[1,{{MS[i1],1},{MF[i3],1}},3] mf[i5] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**X[f,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i7],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i7],1}},2] mf[i3] MF[i5],X[S,f][i1,i3]**X[f,F][i3,i5]**X[F,S][i5,i7]**X[S,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i5] MF[i7],X[S,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3],X[S,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1}},2] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i3],X[S,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i7],1}},3] mf[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MS[i7],1},{MS[i9],1}},2] mf[i3],X[S,f][i1,i3]**X[f,S][i3,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MS[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MS[i7],1}},3] mf[i3]+1/2 eps J[1,{{MS[i1],1},{MS[i7],1}},3] mf[i3],X[S,f][i1,i3]**X[f,S][i3,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{-2 J[2,{{MS[i1],1}},4] mf[i3]+1/2 eps J[2,{{MS[i1],1}},4] mf[i3],X[S,f][i1,i3]**X[f,f][i3,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**gamma[lor1]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**gamma[lor2]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{-2 J[2,{{MS[i1],1}},4] mf[i7]+1/2 eps J[2,{{MS[i1],1}},4] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-2 J[2,{{MS[i1],1}},4] mf[i9]+1/2 eps J[2,{{MS[i1],1}},4] mf[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**gamma[lor1]**X[f,f][i7,i9]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**X[f,S][i9,i1]},{-(1/2) J[2,{{MS[i1],1}},4] mf[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1}},2] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i3],X[S,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i3],X[S,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{-2 J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,S][i7,i1]},{-(1/2) J[2,{{MS[i1],1},{MF[i5],1}},3] mf[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i5],1}},3] mf[i3] MF[i5]-1/2 eps J[1,{{MS[i1],1},{MF[i5],1}},3] mf[i3] MF[i5],X[S,f][i1,i3]**X[f,F][i3,i5]**X[F,s][i5,i7]**X[s,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MS[i9],1}},3] mf[i3]+1/2 eps J[1,{{MS[i1],1},{MS[i9],1}},3] mf[i3],X[S,f][i1,i3]**X[f,s][i3,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-2 J[1,{{MS[i1],1}},4] mf[i3]+1/2 eps J[1,{{MS[i1],1}},4] mf[i3],X[S,f][i1,i3]**X[f,s][i3,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i5],1},{MS[i7],1}},1] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,S][i5,i7]**X[S,S][i7,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i7],1}},2] MF[i7],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**X[F,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i5] MF[i7],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},1],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1}},2],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i5],1}},3] mf[i7] MF[i5]-1/2 eps J[1,{{MS[i1],1},{MF[i5],1}},3] mf[i7] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**X[f,S][i7,i1]},{-J[0,{{MS[i1],1},{MF[i5],1}},2] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,s][i5,i7]**X[s,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1}},2],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{2 J[1,{{MS[i1],1},{MF[i7],1}},3] mf[i5] MF[i7]-1/2 eps J[1,{{MS[i1],1},{MF[i7],1}},3] mf[i5] MF[i7],X[S,s][i1,i3]**X[s,f][i3,i5]**X[f,F][i5,i7]**X[F,S][i7,i1]},{-2 J[1,{{MS[i1],1},{MS[i9],1}},3] mf[i5]+1/2 eps J[1,{{MS[i1],1},{MS[i9],1}},3] mf[i5],X[S,s][i1,i3]**X[s,f][i3,i5]**X[f,S][i5,i9]**X[S,S][i9,i1]},{-2 J[1,{{MS[i1],1}},4] mf[i7]+1/2 eps J[1,{{MS[i1],1}},4] mf[i7],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,f][i5,i7]**X[f,S][i7,i1]},{1/2 J[1,{{MS[i1],1}},3],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{1/12 J[0,{{MS[i1],1},{MS[i3],1},{MS[i5],1},{MS[i7],1},{MS[i9],1},{MS[i11],1}},0],X[S,S][i1,i3]**X[S,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i7],1},{MS[i9],1},{MS[i11],1}},1],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1},{MS[i9],1},{MS[i11],1}},2],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i5],1},{MS[i9],1},{MS[i11],1}},2],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/4 J[0,{{MS[i1],1},{MS[i5],1},{MS[i9],1},{MS[i11],1}},2],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,S][i5,i9]**X[S,s][i9,i7]**X[s,S][i7,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i9],1},{MS[i11],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1},{MS[i11],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i7],1},{MS[i11],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i11]**X[S,s][i11,i9]**X[s,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MS[i11],1}},4],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i11]**X[S,S][i11,i1]},{1/6 J[0,{{MS[i1],1},{MS[i5],1},{MS[i9],1}},3],X[S,s][i1,i3]**X[s,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i9]**X[S,s][i9,i11]**X[s,S][i11,i1]},{1/2 J[0,{{MS[i1],1},{MS[i9],1}},4],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i9]**X[S,s][i9,i11]**X[s,S][i11,i1]},{1/4 J[0,{{MS[i1],1},{MS[i9],1}},4],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,S][i5,i9]**X[S,s][i9,i7]**X[s,s][i7,i11]**X[s,S][i11,i1]},{1/2 J[0,{{MS[i1],1}},5],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,s][i7,i9]**X[s,s][i9,i11]**X[s,S][i11,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MS[i7],1},{MS[i9],1}},0] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i5],1},{MS[i7],1},{MS[i9],1}},1] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i7],1},{MS[i9],1}},1] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1},{MS[i9],1}},0] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1},{MS[i9],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MS[i7],1},{MS[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MS[i7],1},{MS[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i7],1},{MS[i9],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MS[i9],1}},1] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MS[i9],1}},1] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,S][i5,i9]**X[S,s][i9,i7]**X[s,S][i7,i1]},{-J[0,{{MS[i1],1},{MF[i5],1},{MS[i9],1}},2] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i7],1},{MS[i9],1}},2] MF[i7],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},1] MF[i5] MF[i7],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},1],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MS[i9],1}},3],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i9],1}},2],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1},{MS[i9],1}},2],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i9],1}},2] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i9],1}},1] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MS[i9],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MS[i9],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i3] MF[i5] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i9],1}},1] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i9],1}},1] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},1] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MS[i9],1}},1] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MS[i9],1}},2] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1},{MS[i9],1}},2] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MS[i9],1}},1] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MS[i9],1}},1] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MS[i9],1}},2] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i5],1},{MS[i7],1}},2] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i7],1}},2] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1}},2] MF[i3],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-J[0,{{MS[i1],1},{MF[i5],1}},3] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-J[0,{{MS[i1],1},{MF[i5],1}},3] MF[i5],X[S,s][i1,i3]**X[s,s][i3,i7]**X[s,F][i7,i5]**X[F,s][i5,i9]**X[s,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1}},1] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MS[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i5] MF[i7],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MS[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MS[i7],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1}},3],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MS[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1}},3],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i9],1}},3] MF[i9],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,s][i5,i7]**X[s,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1}},4],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i9],1}},3],X[S,s][i1,i3]**X[s,s][i3,i5]**X[s,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5] MF[i7] MF[i9],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i7],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i9],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i7],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1}},3] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i9],1}},3] MF[i9],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i5],X[S,s][i1,i3]**X[s,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i9],X[S,s][i1,i3]**X[s,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1}},3] MF[i7],X[S,s][i1,i3]**X[s,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1}},3] MF[i3],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1}},4],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1}},3],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3] MF[i5] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] MF[i3],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] MF[i5],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1}},3] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i7],1}},3] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] MF[i3],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-(1/2) J[1,{{MS[i1],1},{MF[i5],1}},3] MF[i5],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,s][i7,i9]**X[s,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i3] MF[i5] MF[i7] MF[i9],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i3] MF[i9],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i9],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i7] MF[i9],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1] MF[i5] MF[i7],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i5] MF[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i7] MF[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2] MF[i3] MF[i5],X[S,F][i1,i3]**X[F,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i5],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i9],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,F][i3,i7]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i3] MF[i9],X[S,F][i1,i3]**X[F,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i7] MF[i9],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1] MF[i7] MF[i9],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1},{MF[i9],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i5] MF[i7],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1}},4],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1}},4],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1}},4],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1}},3],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1}},3],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1}},3],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i9],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i9],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i9],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i9],1}},2] MF[i3] MF[i9],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i9],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i9],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i9],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i7],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i5] MF[i9],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{1/2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i9],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{1/4 J[0,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MF[i7],1}},0] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,S][i3,i5]**X[S,F][i5,i7]**X[F,S][i7,i1]},{1/4 J[1,{{MS[i1],1},{MF[i3],1},{MS[i5],1},{MF[i7],1}},0],X[S,F][i1,i3]**gamma[lor1]**X[F,S][i3,i5]**X[S,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MS[i5],1},{MF[i7],1}},1],X[S,f][i1,i3]**gamma[lor1]**X[f,S][i3,i5]**X[S,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/2 J[0,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},1] MF[i3] MF[i7],X[S,F][i1,i3]**X[F,s][i3,i5]**X[s,F][i5,i7]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1},{MF[i7],1}},1],X[S,F][i1,i3]**gamma[lor1]**X[F,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i3],1}},2],X[S,F][i1,i3]**gamma[lor1]**X[F,s][i3,i5]**X[s,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{1/2 J[1,{{MS[i1],1},{MF[i7],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,s][i3,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,S][i7,i1]},{1/4 J[1,{{MS[i1],1},{MS[i5],1}},2],X[S,f][i1,i3]**gamma[lor1]**X[f,S][i3,i5]**X[S,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]},{1/2 J[1,{{MS[i1],1}},3],X[S,f][i1,i3]**gamma[lor1]**X[f,s][i3,i5]**X[s,f][i5,i7]**gamma[lor1]**X[f,S][i7,i1]}};
fermionicLoopsNoP={{1/2 J[0,{{MF[i1],1}},0] MF[i1],X[F,F][i1,i1]},{-(1/4) J[0,{{MF[i1],1},{MF[i3],1}},0] MF[i1] MF[i3],X[F,F][i1,i3]**X[F,F][i3,i1]},{-(1/4) J[1,{{MF[i1],1},{MF[i3],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i1]},{-(1/2) J[1,{{MF[i1],1}},1]-3 J[2,{{MF[i1],1}},3] mf[i3]^2+1/2 eps J[2,{{MF[i1],1}},3] mf[i3]^2-24 J[3,{{MF[i1],1}},5] mf[i3]^4+7 eps J[3,{{MF[i1],1}},5] mf[i3]^4,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i1]},{-2 J[1,{{MF[i1],1}},2] mf[i3] MF[i1]+1/2 eps J[1,{{MF[i1],1}},2] mf[i3] MF[i1]-12 J[2,{{MF[i1],1}},4] mf[i3]^3 MF[i1]+5 eps J[2,{{MF[i1],1}},4] mf[i3]^3 MF[i1],X[F,f][i1,i3]**X[f,F][i3,i1]},{1/6 J[0,{{MF[i1],1},{MF[i3],1},{MF[i5],1}},0] MF[i1] MF[i3] MF[i5],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i1]},{1/2 J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1}},0] MF[i1],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1}},1] MF[i1]+3 J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i3]^2 MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1}},1] MF[i1]+3 J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i3]^2 MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i1]},{2 J[1,{{MF[i1],1},{MF[i5],1}},2] mf[i3] MF[i1] MF[i5]+12 J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^3 MF[i1] MF[i5]-5 eps J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^3 MF[i1] MF[i5],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1}},2] mf[i3]+4 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^3,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1}},2] mf[i3]+4 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^3,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1}},2] mf[i3]-1/2 eps J[2,{{MF[i1],1},{MF[i5],1}},2] mf[i3]+16 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^3,gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i1]},{1/2 J[1,{{MF[i1],1}},2] MF[i1]+3 J[2,{{MF[i1],1}},4] mf[i3]^2 MF[i1]-1/2 eps J[2,{{MF[i1],1}},4] mf[i3]^2 MF[i1]+3 J[2,{{MF[i1],1}},4] mf[i5]^2 MF[i1]-1/2 eps J[2,{{MF[i1],1}},4] mf[i5]^2 MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},3] mf[i3]+4 J[3,{{MF[i1],1}},5] mf[i3]^3-eps J[3,{{MF[i1],1}},5] mf[i3]^3+3 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2-1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},3] mf[i3]+4 J[3,{{MF[i1],1}},5] mf[i3]^3-eps J[3,{{MF[i1],1}},5] mf[i3]^3+3 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2-1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{2 J[2,{{MF[i1],1}},3] mf[i3]-1/2 eps J[2,{{MF[i1],1}},3] mf[i3]+16 J[3,{{MF[i1],1}},5] mf[i3]^3-5 eps J[3,{{MF[i1],1}},5] mf[i3]^3+12 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2-5 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{2 J[2,{{MF[i1],1}},3] mf[i5]-1/2 eps J[2,{{MF[i1],1}},3] mf[i5]+12 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]-5 eps J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]+16 J[3,{{MF[i1],1}},5] mf[i5]^3-5 eps J[3,{{MF[i1],1}},5] mf[i5]^3,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},3] mf[i5]+3 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]-1/2 eps J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]+4 J[3,{{MF[i1],1}},5] mf[i5]^3-eps J[3,{{MF[i1],1}},5] mf[i5]^3,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},3] mf[i5]+3 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]-1/2 eps J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5]+4 J[3,{{MF[i1],1}},5] mf[i5]^3-eps J[3,{{MF[i1],1}},5] mf[i5]^3,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i1]},{8 J[2,{{MF[i1],1}},4] mf[i3] mf[i5] MF[i1]-4 eps J[2,{{MF[i1],1}},4] mf[i3] mf[i5] MF[i1],X[F,f][i1,i3]**X[f,f][i3,i5]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},4] mf[i3] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1}},4] mf[i3] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3]^2 mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i1]},{-(1/8) J[0,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i1] MF[i3] MF[i5] MF[i7],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i1] MF[i3],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/4) J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0] MF[i1] MF[i5],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i1] MF[i5]-3 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2 MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i1] MF[i7]-3 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2 MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1] MF[i1] MF[i5]-3 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2 MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1]-3 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1]-3 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},1]-3 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1] MF[i5] MF[i7],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**X[f,F][i3,i7]**gamma[lor1]**X[F,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},2] mf[i3] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1}},3] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i7],1}},2] MF[i1] MF[i7]-3 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2 MF[i1] MF[i7]+1/2 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2 MF[i1] MF[i7]-3 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2 MF[i1] MF[i7]+1/2 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2 MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},2]-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},2]-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},2]-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2-3 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i3] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i1]},{-8 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5] MF[i1] MF[i7]+4 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**X[f,f][i3,i5]**X[f,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},3]-3 J[3,{{MF[i1],1}},5] mf[i3]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i3]^2-3 J[3,{{MF[i1],1}},5] mf[i5]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i5]^2-3 J[3,{{MF[i1],1}},5] mf[i7]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},3]-3 J[3,{{MF[i1],1}},5] mf[i3]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i3]^2-3 J[3,{{MF[i1],1}},5] mf[i5]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i5]^2-3 J[3,{{MF[i1],1}},5] mf[i7]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},3]-3 J[3,{{MF[i1],1}},5] mf[i3]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i3]^2-3 J[3,{{MF[i1],1}},5] mf[i5]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i5]^2-3 J[3,{{MF[i1],1}},5] mf[i7]^2+1/2 eps J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],1}},4] mf[i3] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] mf[i3] MF[i1],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],1}},4] mf[i5] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] mf[i5] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],1}},4] mf[i7] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-8 J[3,{{MF[i1],1}},5] mf[i3] mf[i5]+4 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-8 J[3,{{MF[i1],1}},5] mf[i3] mf[i7]+4 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i3] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-8 J[3,{{MF[i1],1}},5] mf[i5] mf[i7]+4 eps J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i5] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i5] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i5] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1}},5] mf[i5] mf[i7]+1/2 eps J[3,{{MF[i1],1}},5] mf[i5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1}},5] mf[i7]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-(1/4) J[1,{{MF[i1],1},{MF[i5],1}},2] MF[i1] MF[i5]-3 J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2 MF[i1] MF[i5]+1/2 eps J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2 MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1}},2]-3 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1}},2]-3 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1}},2]-3 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1}},3] mf[i7] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-4 J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7] MF[i1] MF[i5]+2 eps J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,f][i5,i7]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3]^2,gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-2 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-4 J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{-J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1}},4] mf[i3] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{1/10 J[0,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i3] MF[i5] MF[i7] MF[i9],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i3] MF[i5],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i3] MF[i7],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1] MF[i5] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1] MF[i5] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1] MF[i7] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1] MF[i5] MF[i7],X[F,F][i1,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i3]**gamma[lor1]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,f][i7,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor1]**X[f,F][i3,i1]},{2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5] MF[i7] MF[i9],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**X[f,F][i3,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1] MF[i7] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,F][i1,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,F][i1,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,F][i1,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i3] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i5] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i5] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1] MF[i5] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},2] MF[i1],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i1]},{2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{1/2 J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i1]},{1/2 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i3]-1/2 eps J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i3]-1/2 eps J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i3]-1/2 eps J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i5]-1/2 eps J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i5]-1/2 eps J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i5]-1/2 eps J[3,{{MF[i1],1}},5] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i7]-1/2 eps J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i7]-1/2 eps J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i7]-1/2 eps J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i7],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i9]-1/2 eps J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i9]-1/2 eps J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1}},5] mf[i9]-1/2 eps J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1}},5] mf[i9],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7]-1/2 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7]-1/2 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**X[f,F][i3,i7]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5] MF[i1] MF[i7]-1/2 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor3]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**gamma[lor3]**X[f,F][i3,i7]**gamma[lor3]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/12) J[0,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i3] MF[i5] MF[i7] MF[i9],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3] MF[i5] MF[i7],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3] MF[i5] MF[i9],X[F,F][i1,i3]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[1,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3] MF[i7] MF[i9],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i3],X[F,F][i1,i3]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7],X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor1]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/12) J[3,{{MF[i1],1},{MF[i3],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**X[F,F][i1,i3]**gamma[lor2]**X[F,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5] MF[i7] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11] MF[i5] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11] MF[i5] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5] MF[i7] MF[i9],X[F,F][i1,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor1]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,F][i3,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor1]**X[f,F][i3,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor2]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor2]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor1]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor2]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor2]**X[f,F][i3,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor1]**X[f,F][i3,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i7]**gamma[lor1]**X[F,f][i7,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11] MF[i5] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[1,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11] MF[i5] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,F][i5,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor1]**X[f,F][i3,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i11]**gamma[lor1]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i5],X[F,F][i1,i5]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i3]**gamma[lor2]**X[f,F][i3,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor1]**X[f,F][i3,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,f][i11,i7]**gamma[lor2]**X[f,F][i7,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,F][i1,i5]**gamma[lor1]**X[F,f][i5,i3]**gamma[lor2]**X[f,F][i3,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,f][i11,i7]**gamma[lor1]**X[f,F][i7,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,F][i7,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,F][i7,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,F][i7,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i11],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i11]**gamma[lor1]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i11]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**X[F,f][i11,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**X[F,F][i7,i11]**gamma[lor1]**X[F,f][i11,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor1]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor1]**X[f,f][i5,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i7]**gamma[lor2]**X[F,f][i7,i5]**gamma[lor2]**X[f,f][i5,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor1]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**gamma[lor1]**X[F,f][i11,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor1]**X[F,f][i11,i9]**gamma[lor2]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i11]**gamma[lor3]**X[F,f][i11,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i11]**gamma[lor2]**X[F,f][i11,i9]**gamma[lor1]**X[f,F][i9,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**X[F,f][i9,i7]**gamma[lor1]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor1]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor1]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor1]**X[f,f][i7,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor1]**X[f,f][i7,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor2]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor2]**X[F,f][i9,i7]**gamma[lor3]**X[f,f][i7,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/4) J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,f][i3,i5]**gamma[lor3]**X[f,F][i5,i9]**gamma[lor3]**X[F,f][i9,i7]**gamma[lor2]**X[f,f][i7,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3] MF[i1] MF[i5],X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor1]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor1]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor2]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(1/6) J[3,{{MF[i1],1},{MF[i5],1},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i3]**gamma[lor2]**X[f,F][i3,i5]**gamma[lor3]**X[F,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]}};
mixedLoopsWithP={{1/2 J[1,{{MS[i1],2},{MS[i7],2}},0],c[P[lor1],X[S,S][i1,i7]]**c[P[lor1],X[S,S][i7,i1]]},{1/4 J[0,{{MS[i1],2}},1]+2 J[1,{{MS[i1],2}},3] ms[i7]^2,c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,S][i7,i1]]},{1/24 J[0,{{MS[i1],2}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]},{J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],2}},0]+J[1,{{MS[i1],2},{MS[i7],2},{MS[i9],1}},0],c[P[lor1],X[S,S][i1,i7]]**c[P[lor1],X[S,S][i7,i9]]**X[S,S][i9,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i9],1}},2],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,S][i7,i9]]**X[S,S][i9,i1]},{1/4 J[0,{{MS[i1],2},{MS[i9],1}},1]+J[1,{{MS[i1],2},{MS[i9],2}},1],X[S,s][i1,i7]**c[P[lor1],X[s,S][i7,i9]]**c[P[lor1],X[S,S][i9,i1]]},{1/4 J[0,{{MS[i1],2},{MS[i9],1}},1]+J[1,{{MS[i1],2},{MS[i9],2}},1],c[P[lor1],X[S,s][i1,i7]]**X[s,S][i7,i9]**c[P[lor1],X[S,S][i9,i1]]},{1/12 J[0,{{MS[i1],3}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[S,S][i1,i1]},{-(1/2) J[0,{{MS[i1],2}},2]+2 J[1,{{MS[i1],2}},3],X[S,s][i1,i7]**c[P[lor1],X[s,s][i7,i9]]**c[P[lor1],X[s,S][i9,i1]]},{-(1/2) J[0,{{MS[i1],2}},2]+2 J[1,{{MS[i1],2}},3],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,s][i7,i9]]**X[s,S][i9,i1]},{2 J[1,{{MS[i1],2}},3],c[P[lor1],X[S,s][i1,i7]]**X[s,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],1},{MS[i11],2}},0]+J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],2},{MS[i11],1}},0]+J[1,{{MS[i1],2},{MS[i7],2},{MS[i9],1},{MS[i11],1}},0],c[P[lor1],X[S,S][i1,i7]]**c[P[lor1],X[S,S][i7,i9]]**X[S,S][i9,i11]**X[S,S][i11,i1]},{1/2 J[1,{{MS[i1],1},{MS[i7],2},{MS[i9],1},{MS[i11],2}},0]+1/2 J[1,{{MS[i1],1},{MS[i7],2},{MS[i9],2},{MS[i11],1}},0]+1/2 J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],1},{MS[i11],2}},0]+1/2 J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],2},{MS[i11],1}},0],c[P[lor1],X[S,S][i1,i7]]**X[S,S][i7,i9]**c[P[lor1],X[S,S][i9,i11]]**X[S,S][i11,i1]},{1/4 J[0,{{MS[i1],2},{MS[i9],1},{MS[i11],1}},1]+J[1,{{MS[i1],2},{MS[i9],1},{MS[i11],2}},1]+J[1,{{MS[i1],2},{MS[i9],2},{MS[i11],1}},1],X[S,s][i1,i7]**X[s,S][i7,i9]**c[P[lor1],X[S,S][i9,i11]]**c[P[lor1],X[S,S][i11,i1]]},{1/4 J[0,{{MS[i1],2},{MS[i9],1},{MS[i11],1}},1]+J[1,{{MS[i1],2},{MS[i9],1},{MS[i11],2}},1]+J[1,{{MS[i1],2},{MS[i9],2},{MS[i11],1}},1],X[S,s][i1,i7]**c[P[lor1],X[s,S][i7,i9]]**c[P[lor1],X[S,S][i9,i11]]**X[S,S][i11,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i9],1},{MS[i11],1}},2]-1/4 J[0,{{MS[i1],1},{MS[i9],1},{MS[i11],2}},1]+J[1,{{MS[i1],1},{MS[i9],2},{MS[i11],2}},1]+J[1,{{MS[i1],2},{MS[i9],1},{MS[i11],2}},1],X[S,s][i1,i7]**c[P[lor1],X[s,S][i7,i9]]**X[S,S][i9,i11]**c[P[lor1],X[S,S][i11,i1]]},{1/4 J[0,{{MS[i1],2},{MS[i9],1},{MS[i11],1}},1]+J[1,{{MS[i1],2},{MS[i9],1},{MS[i11],2}},1]+J[1,{{MS[i1],2},{MS[i9],2},{MS[i11],1}},1],c[P[lor1],X[S,s][i1,i7]]**X[s,S][i7,i9]**X[S,S][i9,i11]**c[P[lor1],X[S,S][i11,i1]]},{1/4 J[0,{{MS[i1],1},{MS[i9],1},{MS[i11],2}},1]+1/4 J[0,{{MS[i1],2},{MS[i9],1},{MS[i11],1}},1]+J[1,{{MS[i1],1},{MS[i9],2},{MS[i11],2}},1]+J[1,{{MS[i1],2},{MS[i9],2},{MS[i11],1}},1],c[P[lor1],X[S,s][i1,i7]]**X[s,S][i7,i9]**c[P[lor1],X[S,S][i9,i11]]**X[S,S][i11,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i9],1},{MS[i11],1}},2],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,S][i7,i9]]**X[S,S][i9,i11]**X[S,S][i11,i1]},{2/3 J[1,{{MS[i1],3},{MS[i11],2}},0]-8/3 J[2,{{MS[i1],3},{MS[i11],3}},0],c[P[lor1],X[S,S][i1,i11]]**c[P[lor2],X[S,S][i11,i1]]**c[P[lor1],P[lor2]]},{1/12 J[0,{{MS[i1],3},{MS[i11],1}},0]-2/3 J[2,{{MS[i1],3},{MS[i11],3}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[S,S][i1,i11]**X[S,S][i11,i1]},{1/24 J[0,{{MS[i1],2},{MS[i11],2}},0]+2/3 J[2,{{MS[i1],3},{MS[i11],3}},0],c[P[lor1],P[lor2]]**X[S,S][i1,i11]**c[P[lor1],P[lor2]]**X[S,S][i11,i1]},{2 J[2,{{MS[i1],3},{MS[i11],3}},0],c[P[lor1],c[P[lor1],X[S,S][i1,i11]]]**c[P[lor2],c[P[lor2],X[S,S][i11,i1]]]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i11],1}},3],X[S,s][i1,i7]**c[P[lor1],X[s,s][i7,i9]]**c[P[lor1],X[s,S][i9,i11]]**X[S,S][i11,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i11],1}},3],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,s][i7,i9]]**X[s,S][i9,i11]**X[S,S][i11,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i11],1}},3]+J[1,{{MS[i1],2},{MS[i11],2}},2],X[S,s][i1,i7]**c[P[lor1],X[s,s][i7,i9]]**X[s,S][i9,i11]**c[P[lor1],X[S,S][i11,i1]]},{-(1/2) J[0,{{MS[i1],1},{MS[i11],1}},3]-3/8 eps J[0,{{MS[i1],1},{MS[i11],1}},3],c[P[lor1],X[S,s][i1,i7]]**X[s,s][i7,i9]**c[P[lor1],X[s,S][i9,i11]]**X[S,S][i11,i1]},{1/2 J[0,{{MS[i1],2},{MS[i11],1}},2]+1/8 eps J[0,{{MS[i1],2},{MS[i11],1}},2]+J[1,{{MS[i1],2},{MS[i11],2}},2],X[S,s][i1,i7]**X[s,s][i7,i9]**c[P[lor1],X[s,S][i9,i11]]**c[P[lor1],X[S,S][i11,i1]]},{1/2 J[0,{{MS[i1],2},{MS[i11],1}},2]+1/8 eps J[0,{{MS[i1],2},{MS[i11],1}},2]+J[1,{{MS[i1],2},{MS[i11],2}},2],c[P[lor1],X[S,s][i1,i7]]**X[s,s][i7,i9]**X[s,S][i9,i11]**c[P[lor1],X[S,S][i11,i1]]},{-(1/16) eps J[0,{{MS[i1],1},{MS[i9],1}},3]+1/2 J[1,{{MS[i1],2},{MS[i9],2}},2],X[S,s][i1,i7]**c[P[lor1],X[s,S][i7,i9]]**X[S,s][i9,i11]**c[P[lor1],X[s,S][i11,i1]]},{1/2 J[0,{{MS[i1],2},{MS[i9],1}},2]+1/8 eps J[0,{{MS[i1],2},{MS[i9],1}},2]+J[1,{{MS[i1],2},{MS[i9],2}},2],c[P[lor1],X[S,s][i1,i7]]**X[s,S][i7,i9]**X[S,s][i9,i11]**c[P[lor1],X[s,S][i11,i1]]},{-(1/8) eps J[0,{{MS[i1],1},{MS[i9],1}},3],X[S,s][i1,i7]**X[s,S][i7,i9]**c[P[lor1],X[S,s][i9,i11]]**c[P[lor1],X[s,S][i11,i1]]},{-(1/16) eps J[0,{{MS[i1],1},{MS[i9],1}},3]+1/2 J[1,{{MS[i1],2},{MS[i9],2}},2],c[P[lor1],X[S,s][i1,i7]]**X[s,S][i7,i9]**c[P[lor1],X[S,s][i9,i11]]**X[s,S][i11,i1]},{1/2 J[0,{{MS[i1],1}},4]+1/4 J[0,{{MS[i1],2}},3],X[S,s][i1,i7]**c[P[lor1],X[s,s][i7,i9]]**c[P[lor1],X[s,s][i9,i11]]**X[s,S][i11,i1]},{1/2 J[0,{{MS[i1],1}},4]+1/4 J[0,{{MS[i1],2}},3],X[S,s][i1,i7]**X[s,s][i7,i9]**c[P[lor1],X[s,s][i9,i11]]**c[P[lor1],X[s,S][i11,i1]]},{J[0,{{MS[i1],1}},4]+3/4 J[0,{{MS[i1],2}},3],X[S,s][i1,i7]**c[P[lor1],X[s,s][i7,i9]]**X[s,s][i9,i11]**c[P[lor1],X[s,S][i11,i1]]},{1/2 J[0,{{MS[i1],1}},4]+1/4 J[0,{{MS[i1],2}},3],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,s][i7,i9]]**X[s,s][i9,i11]**X[s,S][i11,i1]},{J[0,{{MS[i1],1}},4]+3/4 J[0,{{MS[i1],2}},3],c[P[lor1],X[S,s][i1,i7]]**X[s,s][i7,i9]**c[P[lor1],X[s,s][i9,i11]]**X[s,S][i11,i1]},{3/2 J[0,{{MS[i1],1}},4]+3/2 J[0,{{MS[i1],2}},3],c[P[lor1],X[S,s][i1,i7]]**X[s,s][i7,i9]**X[s,s][i9,i11]**c[P[lor1],X[s,S][i11,i1]]},{1/6 J[0,{{MS[i1],2}},2]-5/18 J[0,{{MS[i1],3}},1],c[P[lor2],X[S,s][i1,i11]]**c[P[lor1],P[lor2]]**c[P[lor1],X[s,S][i11,i1]]},{1/18 J[0,{{MS[i1],3}},1],c[P[lor1],P[lor2]]**c[P[lor1],X[S,s][i1,i11]]**c[P[lor2],X[s,S][i11,i1]]},{-(1/12) J[0,{{MS[i1],2}},2]-7/36 J[0,{{MS[i1],3}},1],X[S,s][i1,i11]**c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[s,S][i11,i1]},{1/18 J[0,{{MS[i1],3}},1],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[S,s][i1,i11]**X[s,S][i11,i1]},{1/12 J[0,{{MS[i1],2}},2]+1/18 J[0,{{MS[i1],3}},1],c[P[lor1],P[lor2]]**X[S,s][i1,i11]**c[P[lor1],P[lor2]]**X[s,S][i11,i1]},{1/6 J[0,{{MS[i1],3}},1],c[P[lor2],c[P[lor2],X[S,s][i1,i11]]]**c[P[lor1],c[P[lor1],X[s,S][i11,i1]]]},{-(1/60) J[0,{{MS[i1],3}},0],c[P[lor1],c[P[lor1],P[lor2]]]**c[P[lor3],c[P[lor2],P[lor3]]]},{-(1/90) J[0,{{MS[i1],3}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor3]]**c[P[lor2],P[lor3]]},{-J[1,{{MS[i1],2},{MF[i5],1}},0],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,S][i5,i1]]},{-J[1,{{MS[i1],2}},1]-6 J[2,{{MS[i1],2}},3] mf[i5]^2,X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,S][i5,i1]]},{J[1,{{MS[i1],1},{MF[i7],3}},0] MF[i7]+1/2 J[1,{{MS[i1],2},{MF[i7],2}},0] MF[i7],X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,S][i7,i1]},{-J[1,{{MS[i1],2},{MF[i7],2}},0] MF[i7],c[P[lor1],X[S,F][i1,i7]]**c[P[lor1],X[F,S][i7,i1]]},{-J[1,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},0]+J[1,{{MS[i1],2},{MF[i5],1},{MS[i7],1}},0]+1/2 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},0] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,S][i5,i7]]**X[S,S][i7,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MS[i7],1}},0],c[P[lor1],X[S,F][i1,i5]]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i1]},{-J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},0] MF[i5],X[S,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,S][i7,i1]},{J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},0] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},0] MF[i5]^2 MF[i7],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,S][i7,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},0] MF[i5],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,S][i7,i1]]},{J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},0] MF[i7],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,S][i7,i1]]},{-J[1,{{MS[i1],1},{MF[i7],1}},2]+J[1,{{MS[i1],1},{MF[i7],2}},1],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,S][i7,i1]]},{J[1,{{MS[i1],1},{MF[i7],1}},2],X[S,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,S][i7,i1]},{-J[1,{{MS[i1],1},{MF[i5],2}},1]-2 J[1,{{MS[i1],2},{MF[i5],1}},1],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,s][i5,i7]]**X[s,S][i7,i1]},{-J[1,{{MS[i1],2},{MF[i5],1}},1],X[S,F][i1,i5]**gamma[lor1]**X[F,s][i5,i7]**c[P[lor1],X[s,S][i7,i1]]},{5/6 J[1,{{MS[i1],2}},2] mf[i7]+6 J[2,{{MS[i1],1}},4] mf[i7],X[S,f][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[f,S][i7,i1]},{-J[1,{{MS[i1],2}},2] mf[i7],c[P[lor1],X[S,f][i1,i7]]**c[P[lor1],X[f,S][i7,i1]]},{-J[1,{{MS[i1],1},{MS[i7],1}},2]+J[1,{{MS[i1],2},{MS[i7],1}},1],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,S][i5,i7]]**X[S,S][i7,i1]},{J[1,{{MS[i1],2},{MS[i7],1}},1],c[P[lor1],X[S,f][i1,i5]]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i1]},{-6 J[2,{{MS[i1],1}},4] mf[i5]-2 J[2,{{MS[i1],2}},3] mf[i5],X[S,f][i1,i5]**c[P[lor1],X[f,f][i5,i9]]**gamma[lor1]**X[f,S][i9,i1]},{6 J[2,{{MS[i1],1}},4] mf[i9]-4 eps J[2,{{MS[i1],1}},4] mf[i9],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i9]]**X[f,S][i9,i1]},{6 J[2,{{MS[i1],2}},3] mf[i5],X[S,f][i1,i5]**X[f,f][i5,i9]**gamma[lor1]**c[P[lor1],X[f,S][i9,i1]]},{-3 eps J[2,{{MS[i1],1}},4] mf[i9],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i9]**c[P[lor1],X[f,S][i9,i1]]},{-J[1,{{MS[i1],2}},2],X[S,s][i1,i5]**X[s,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,S][i7,i1]]},{J[1,{{MS[i1],1}},3],X[S,s][i1,i5]**c[P[lor1],X[s,f][i5,i7]]**gamma[lor1]**X[f,S][i7,i1]},{-J[1,{{MS[i1],1}},3]-J[1,{{MS[i1],2}},2],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,s][i5,i7]]**X[s,S][i7,i1]},{-J[1,{{MS[i1],2}},2],X[S,f][i1,i5]**gamma[lor1]**X[f,s][i5,i7]**c[P[lor1],X[s,S][i7,i1]]},{1/9 J[1,{{MS[i1],3},{MF[i9],1}},0]+4/9 J[1,{{MS[i1],3},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],P[lor2]]**X[S,F][i1,i9]**gamma[lor1]**c[P[lor2],X[F,S][i9,i1]]},{-(2/3) J[1,{{MS[i1],3},{MF[i9],1}},0]+4 J[2,{{MS[i1],1},{MF[i9],4}},0]-2/3 J[1,{{MS[i1],3},{MF[i9],2}},0] MF[i9]^2,X[S,F][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**c[P[lor2],X[F,S][i9,i1]]},{5/9 J[1,{{MS[i1],3},{MF[i9],1}},0]+2/9 J[1,{{MS[i1],3},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],P[lor2]]**c[P[lor1],X[S,F][i1,i9]]**gamma[lor2]**X[F,S][i9,i1]},{-2 J[1,{{MS[i1],3},{MF[i9],1}},0]-4 J[2,{{MS[i1],1},{MF[i9],4}},0]-1/2 J[0,{{MS[i1],2},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],X[S,F][i1,i9]]**c[P[lor1],P[lor2]]**gamma[lor2]**X[F,S][i9,i1]},{J[1,{{MS[i1],3},{MF[i9],1}},0]+1/4 J[0,{{MS[i1],2},{MF[i9],2}},0] MF[i9]^2,X[S,F][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,S][i9,i1]]},{-(2/3) J[1,{{MS[i1],3},{MF[i9],1}},0]-2/3 J[1,{{MS[i1],3},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],X[S,F][i1,i9]]**gamma[lor1]**c[P[lor2],c[P[lor2],X[F,S][i9,i1]]]},{J[1,{{MS[i1],1},{MF[i7],3},{MS[i9],1}},0] MF[i7]-1/4 J[0,{{MS[i1],1},{MF[i7],3},{MS[i9],1}},0] MF[i7]^3,X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,S][i7,i9]**X[S,S][i9,i1]},{1/2 J[0,{{MS[i1],1},{MF[i7],3},{MS[i9],1}},0] MF[i7]^3,c[P[lor1],X[S,F][i1,i7]]**c[P[lor1],X[F,S][i7,i9]]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i7],1},{MS[i9],2}},0] MF[i7]+J[1,{{MS[i1],2},{MF[i7],2},{MS[i9],1}},0] MF[i7]+1/2 J[0,{{MS[i1],1},{MF[i7],3},{MS[i9],1}},0] MF[i7]^3,X[S,F][i1,i7]**c[P[lor1],X[F,S][i7,i9]]**c[P[lor1],X[S,S][i9,i1]]},{-J[1,{{MS[i1],2},{MF[i7],1},{MS[i9],2}},0] MF[i7]-J[1,{{MS[i1],2},{MF[i7],2},{MS[i9],1}},0] MF[i7],c[P[lor1],X[S,F][i1,i7]]**X[F,S][i7,i9]**c[P[lor1],X[S,S][i9,i1]]},{2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]-2 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]+1/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2-1/3 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2+1/4 J[0,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2 MF[i9]^2,c[P[lor1],P[lor2]]**X[S,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{4 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-1/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2-2/3 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2,X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7] MF[i9]+1/4 J[0,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3 MF[i9],X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i7] MF[i9]+1/4 J[0,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i7] MF[i9]^3,X[S,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,S][i9,i1]},{-2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]+4 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2,X[S,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor2]**X[F,S][i9,i1]},{-(3/2) J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]+1/4 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2,X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,S][i9,i1]},{-(3/2) J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]+1/4 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2,X[S,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor2],P[lor3]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,S][i9,i1]},{-(1/2) J[0,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i7] MF[i9]^3,X[S,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**c[P[lor1],X[F,S][i9,i1]]},{-(1/2) J[0,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3 MF[i9],c[P[lor1],X[S,F][i1,i7]]**c[P[lor1],X[F,F][i7,i9]]**X[F,S][i9,i1]},{-2 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7] MF[i9]-1/2 J[0,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3 MF[i9]-1/2 J[0,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i7] MF[i9]^3,c[P[lor1],X[S,F][i1,i7]]**X[F,F][i7,i9]**c[P[lor1],X[F,S][i9,i1]]},{-4 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]+4 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2,X[S,F][i1,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,S][i9,i1]]},{-2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]+3 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-1/2 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2,X[S,F][i1,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,S][i9,i1]]},{2 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0],X[S,F][i1,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,S][i9,i1]]},{2 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-2/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2-1/3 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],X[S,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,S][i9,i1]},{J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-1/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2-1/6 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],X[S,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,S][i9,i1]},{-4 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]+4 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-2/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2+2/3 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2-1/2 J[0,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2 MF[i9]^2,c[P[lor1],X[S,F][i1,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,S][i9,i1]]},{-2 J[2,{{MS[i1],1},{MF[i7],1},{MF[i9],3}},0]+2 J[2,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0]-1/2 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i7]^2-1/3 J[1,{{MS[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^2-1/6 J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i9]^2,c[P[lor1],X[S,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,S][i9,i1]]},{J[1,{{MS[i1],1},{MF[i5],1},{MS[i7],2},{MS[i9],1}},0]-J[1,{{MS[i1],1},{MF[i5],2},{MS[i7],1},{MS[i9],1}},0]+1/2 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1},{MS[i9],1}},0] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**X[F,S][i5,i7]**c[P[lor1],X[S,S][i7,i9]]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i5],1},{MS[i7],1},{MS[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,S][i7,i9]**c[P[lor1],X[S,S][i9,i1]]},{-J[1,{{MS[i1],1},{MF[i5],2},{MS[i7],1},{MS[i9],1}},0]+1/2 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1},{MS[i9],1}},0] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,S][i5,i7]]**X[S,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1},{MS[i9],1}},0] MF[i5]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i5],X[S,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1},{MS[i9],1}},0] MF[i7]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],2},{MF[i7],1},{MS[i9],1}},0] MF[i5]^2 MF[i7],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MS[i9],2}},0] MF[i5],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,S][i7,i9]]**X[S,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MS[i9],1}},0] MF[i7]+J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1},{MS[i9],1}},0] MF[i7]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],2},{MF[i7],1},{MS[i9],1}},0] MF[i5]^2 MF[i7],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,S][i7,i9]]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i5],c[P[lor1],X[S,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MS[i9],1}},0] MF[i7],c[P[lor1],X[S,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MS[i7],1}},1]+1/4 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},1] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,S][i5,i7]]**X[S,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},1]-1/4 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},1] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**X[F,S][i5,i7]**X[S,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{J[1,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},1]+J[1,{{MS[i1],2},{MF[i5],1},{MS[i7],1}},1]-1/4 J[0,{{MS[i1],1},{MF[i5],2},{MS[i7],1}},1] MF[i5]^2,c[P[lor1],X[S,F][i1,i5]]**gamma[lor1]**X[F,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i7]-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5] MF[i7]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i7] MF[i9]^2,X[S,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i9]+J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5] MF[i9]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i9]-1/2 J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5] MF[i7]^2 MF[i9],X[S,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i7] MF[i9]-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i7] MF[i9]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i7] MF[i9],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,F][i7,i9]**X[F,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i7]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i7] MF[i9]^2,X[S,F][i1,i5]**X[F,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i9]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i9],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i7] MF[i9]-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i7] MF[i9],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i7],X[S,F][i1,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,S][i9,i1]]},{-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i9],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,S][i9,i1]]},{-J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i7] MF[i9],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,S][i9,i1]]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]+2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0]-1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor2],X[F,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,S][i9,i1]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]+2 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0]-1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor2],X[F,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]+3 J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0]-1/2 J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2,X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,S][i9,i1]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,S][i9,i1]},{-J[2,{{MS[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0]-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**X[F,S][i9,i1]},{-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,S][i9,i1]]},{-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,S][i9,i1]]},{-J[2,{{MS[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,S][i9,i1]]},{-(1/8) eps J[0,{{MS[i1],1},{MF[i9],1}},2] MF[i9]-1/4 J[0,{{MS[i1],2},{MF[i9],1}},1] MF[i9],X[S,s][i1,i7]**X[s,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,S][i9,i1]},{1/8 eps J[0,{{MS[i1],1},{MF[i9],1}},2] MF[i9]+1/4 J[0,{{MS[i1],2},{MF[i9],1}},1] MF[i9]-J[1,{{MS[i1],2},{MF[i9],2}},1] MF[i9],X[S,s][i1,i7]**c[P[lor1],X[s,F][i7,i9]]**c[P[lor1],X[F,S][i9,i1]]},{-(1/4) J[0,{{MS[i1],2},{MF[i9],1}},1] MF[i9]-J[1,{{MS[i1],2},{MF[i9],2}},1] MF[i9],c[P[lor1],X[S,s][i1,i7]]**X[s,F][i7,i9]**c[P[lor1],X[F,S][i9,i1]]},{1/8 eps J[0,{{MS[i1],1},{MF[i9],1}},2] MF[i9],c[P[lor1],X[S,s][i1,i7]]**c[P[lor1],X[s,F][i7,i9]]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i7],1},{MS[i9],1}},2]+J[1,{{MS[i1],1},{MF[i7],2},{MS[i9],1}},1]+J[1,{{MS[i1],2},{MF[i7],1},{MS[i9],1}},1],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,S][i7,i9]]**X[S,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i7],1},{MS[i9],1}},2]+J[1,{{MS[i1],2},{MF[i7],1},{MS[i9],1}},1],X[S,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i7],1},{MS[i9],1}},1],c[P[lor1],X[S,s][i1,i5]]**X[s,F][i5,i7]**gamma[lor1]**X[F,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i9],1}},2],X[S,s][i1,i5]**X[s,s][i5,i7]**X[s,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,S][i9,i1]]},{2 J[1,{{MS[i1],1},{MF[i9],1}},3],X[S,s][i1,i5]**X[s,s][i5,i7]**c[P[lor1],X[s,F][i7,i9]]**gamma[lor1]**X[F,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i9],1}},3],X[S,s][i1,i5]**c[P[lor1],X[s,s][i5,i7]]**X[s,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]+J[1,{{MS[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i7]+1/4 J[0,{{MS[i1],1},{MF[i7],1},{MF[i9],2}},1] MF[i7] MF[i9]^2,X[S,s][i1,i5]**X[s,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]-J[1,{{MS[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i9],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i7],X[S,s][i1,i5]**X[s,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,S][i9,i1]]},{J[1,{{MS[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i9],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,S][i9,i1]]},{-J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],X[S,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],X[S,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,S][i9,i1]},{-(1/8) eps J[0,{{MS[i1],1},{MF[i7],1}},2] MF[i7]-1/4 J[0,{{MS[i1],2},{MF[i7],1}},1] MF[i7],X[S,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,s][i7,i9]**X[s,S][i9,i1]},{1/8 eps J[0,{{MS[i1],1},{MF[i7],1}},2] MF[i7],X[S,F][i1,i7]**c[P[lor1],X[F,s][i7,i9]]**c[P[lor1],X[s,S][i9,i1]]},{1/8 eps J[0,{{MS[i1],1},{MF[i7],1}},2] MF[i7]+1/4 J[0,{{MS[i1],2},{MF[i7],1}},1] MF[i7]-J[1,{{MS[i1],2},{MF[i7],2}},1] MF[i7],c[P[lor1],X[S,F][i1,i7]]**c[P[lor1],X[F,s][i7,i9]]**X[s,S][i9,i1]},{-(1/4) J[0,{{MS[i1],2},{MF[i7],1}},1] MF[i7]-J[1,{{MS[i1],2},{MF[i7],2}},1] MF[i7],c[P[lor1],X[S,F][i1,i7]]**X[F,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{-J[1,{{MS[i1],1},{MF[i5],2},{MS[i9],1}},1]+J[1,{{MS[i1],2},{MF[i5],1},{MS[i9],1}},1]+1/2 J[0,{{MS[i1],1},{MF[i5],2},{MS[i9],1}},1] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,s][i5,i7]]**X[s,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MS[i9],1}},1]+1/4 J[0,{{MS[i1],1},{MF[i5],2},{MS[i9],1}},1] MF[i5]^2,X[S,F][i1,i5]**gamma[lor1]**X[F,s][i5,i7]**c[P[lor1],X[s,S][i7,i9]]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MS[i9],1}},1],c[P[lor1],X[S,F][i1,i5]]**gamma[lor1]**X[F,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-2 J[1,{{MS[i1],1},{MF[i5],1}},3]-J[1,{{MS[i1],2},{MF[i5],1}},2],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,s][i5,i7]]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-J[1,{{MS[i1],1},{MF[i5],1}},3]-J[1,{{MS[i1],2},{MF[i5],1}},2],X[S,F][i1,i5]**gamma[lor1]**X[F,s][i5,i7]**c[P[lor1],X[s,s][i7,i9]]**X[s,S][i9,i1]},{-J[1,{{MS[i1],2},{MF[i5],1}},2],X[S,F][i1,i5]**gamma[lor1]**X[F,s][i5,i7]**X[s,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{-J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},1] MF[i5],X[S,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},1] MF[i7]-1/2 J[0,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},1] MF[i5]^2 MF[i7],X[S,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],1},{MF[i7],1}},2] MF[i5]+J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},1] MF[i5],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,s][i7,i9]]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},1] MF[i7]+J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},1] MF[i7]-1/4 J[0,{{MS[i1],1},{MF[i5],2},{MF[i7],1}},1] MF[i5]^2 MF[i7],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,s][i7,i9]]**X[s,S][i9,i1]},{J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},1] MF[i5],X[S,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{J[1,{{MS[i1],2},{MF[i5],1},{MF[i7],1}},1] MF[i7],X[S,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{-2 J[1,{{MS[i1],1},{MF[i7],1}},3]-2 J[1,{{MS[i1],2},{MF[i7],1}},2],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,s][i7,i9]]**X[s,S][i9,i1]},{2 J[1,{{MS[i1],1},{MF[i7],1}},3],X[S,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,s][i7,i9]**X[s,S][i9,i1]},{-2 J[1,{{MS[i1],2},{MF[i7],1}},2],X[S,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{1/9 J[1,{{MS[i1],3}},1],c[P[lor1],P[lor2]]**X[S,f][i1,i9]**gamma[lor1]**c[P[lor2],X[f,S][i9,i1]]},{-(2/3) J[1,{{MS[i1],3}},1]+4 J[2,{{MS[i1],1}},4],X[S,f][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**c[P[lor2],X[f,S][i9,i1]]},{5/9 J[1,{{MS[i1],3}},1],c[P[lor1],P[lor2]]**c[P[lor1],X[S,f][i1,i9]]**gamma[lor2]**X[f,S][i9,i1]},{-2 J[1,{{MS[i1],3}},1]-4 J[2,{{MS[i1],1}},4],c[P[lor1],X[S,f][i1,i9]]**c[P[lor1],P[lor2]]**gamma[lor2]**X[f,S][i9,i1]},{J[1,{{MS[i1],3}},1],X[S,f][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[f,S][i9,i1]]},{-(2/3) J[1,{{MS[i1],3}},1],c[P[lor1],X[S,f][i1,i9]]**gamma[lor1]**c[P[lor2],c[P[lor2],X[f,S][i9,i1]]]},{1/6 J[1,{{MS[i1],2}},2],c[P[lor1],P[lor2]]**X[S,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/3 J[1,{{MS[i1],2}},2]+4 J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{1/3 J[1,{{MS[i1],2}},2]+2 J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor2]**X[f,S][i9,i1]},{-(1/12) J[1,{{MS[i1],2}},2]-3/2 J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,S][i9,i1]},{-(1/12) J[1,{{MS[i1],2}},2]-3/2 J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**c[P[lor2],P[lor3]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,S][i9,i1]},{1/3 J[1,{{MS[i1],2}},2],X[S,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,S][i9,i1]]},{1/6 J[1,{{MS[i1],2}},2]+J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,S][i9,i1]]},{2 J[2,{{MS[i1],1}},4],X[S,f][i1,i7]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,S][i9,i1]]},{1/3 J[1,{{MS[i1],2}},2]+2 J[2,{{MS[i1],1}},4],c[P[lor1],X[S,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,S][i9,i1]},{1/6 J[1,{{MS[i1],2}},2]+J[2,{{MS[i1],1}},4],c[P[lor1],X[S,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,S][i9,i1]},{-(1/3) J[1,{{MS[i1],2}},2],c[P[lor1],X[S,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,S][i9,i1]]},{1/3 J[1,{{MS[i1],2}},2],c[P[lor1],X[S,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,S][i9,i1]]},{-J[1,{{MS[i1],1},{MS[i7],1},{MS[i9],1}},2]+J[1,{{MS[i1],1},{MS[i7],2},{MS[i9],1}},1],X[S,f][i1,i5]**gamma[lor1]**X[f,S][i5,i7]**c[P[lor1],X[S,S][i7,i9]]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2},{MS[i7],1},{MS[i9],1}},1],X[S,f][i1,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,S][i7,i9]**c[P[lor1],X[S,S][i9,i1]]},{-J[1,{{MS[i1],1},{MS[i7],1},{MS[i9],1}},2],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,S][i5,i7]]**X[S,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],1},{MS[i7],2}},2],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,S][i5,i7]]**X[S,s][i7,i9]**X[s,S][i9,i1]},{J[1,{{MS[i1],1},{MS[i7],1}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,S][i5,i7]**X[S,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{J[1,{{MS[i1],1},{MS[i7],1}},3]+J[1,{{MS[i1],2},{MS[i7],1}},2],c[P[lor1],X[S,f][i1,i5]]**gamma[lor1]**X[f,S][i5,i7]**X[S,s][i7,i9]**X[s,S][i9,i1]},{-2 J[2,{{MS[i1],1}},4]-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{J[2,{{MS[i1],1}},4],X[S,f][i1,i5]**gamma[lor1]**c[P[lor2],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,S][i9,i1]},{J[2,{{MS[i1],1}},4],X[S,f][i1,i5]**gamma[lor1]**c[P[lor2],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{2 J[2,{{MS[i1],1}},4],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,S][i9,i1]},{-J[2,{{MS[i1],1}},4]-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,S][i9,i1]},{-J[2,{{MS[i1],1}},4]-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,S][i9,i1]},{-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,S][i9,i1]]},{-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,S][i9,i1]]},{-J[2,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,S][i9,i1]]},{-J[1,{{MS[i1],1},{MS[i9],2}},2],X[S,s][i1,i5]**X[s,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,S][i7,i9]]**X[S,S][i9,i1]},{J[1,{{MS[i1],1},{MS[i9],1}},3]+J[1,{{MS[i1],2},{MS[i9],1}},2],X[S,s][i1,i5]**c[P[lor1],X[s,f][i5,i7]]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MS[i9],1}},2],c[P[lor1],X[S,s][i1,i5]]**X[s,f][i5,i7]**gamma[lor1]**X[f,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],2}},3],X[S,s][i1,i5]**X[s,s][i5,i7]**X[s,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,S][i9,i1]]},{2 J[1,{{MS[i1],1}},4],X[S,s][i1,i5]**X[s,s][i5,i7]**c[P[lor1],X[s,f][i7,i9]]**gamma[lor1]**X[f,S][i9,i1]},{J[1,{{MS[i1],1}},4],X[S,s][i1,i5]**c[P[lor1],X[s,s][i5,i7]]**X[s,f][i7,i9]**gamma[lor1]**X[f,S][i9,i1]},{-J[1,{{MS[i1],1},{MS[i9],1}},3]-J[1,{{MS[i1],1},{MS[i9],2}},2],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,s][i5,i7]]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-J[1,{{MS[i1],1},{MS[i9],2}},2],X[S,f][i1,i5]**gamma[lor1]**X[f,s][i5,i7]**c[P[lor1],X[s,S][i7,i9]]**X[S,S][i9,i1]},{J[1,{{MS[i1],2},{MS[i9],1}},2],c[P[lor1],X[S,f][i1,i5]]**gamma[lor1]**X[f,s][i5,i7]**X[s,S][i7,i9]**X[S,S][i9,i1]},{-2 J[1,{{MS[i1],1}},4]-J[1,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,s][i5,i7]]**X[s,s][i7,i9]**X[s,S][i9,i1]},{-J[1,{{MS[i1],1}},4]-J[1,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,s][i5,i7]**c[P[lor1],X[s,s][i7,i9]]**X[s,S][i9,i1]},{-J[1,{{MS[i1],2}},3],X[S,f][i1,i5]**gamma[lor1]**X[f,s][i5,i7]**X[s,s][i7,i9]**c[P[lor1],X[s,S][i9,i1]]},{-J[1,{{MF[i5],1}},2]-2 J[1,{{MF[i5],1}},3] ms[i1]^2,X[s,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,s][i5,i1]]},{J[1,{{MF[i7],2}},2] MF[i7],X[s,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,s][i7,i1]},{-J[1,{{MF[i7],2}},2] MF[i7],c[P[lor1],X[s,F][i1,i7]]**c[P[lor1],X[F,s][i7,i1]]},{-J[1,{{MF[i7],1}},3],X[s,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,s][i7,i1]]},{J[1,{{MF[i7],1}},3],X[s,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,s][i7,i1]},{-J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i5]+J[1,{{MF[i5],1},{MF[i7],2}},1] MF[i5],X[s,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,s][i7,i1]},{2 J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i7]-J[1,{{MF[i5],2},{MF[i7],1}},1] MF[i7],X[s,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,s][i7,i1]},{J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i5],X[s,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,s][i7,i1]]},{J[1,{{MF[i5],1},{MF[i7],1}},2] MF[i7],X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,s][i7,i1]]},{5/9 J[1,{{MF[i9],1}},3]+2/9 J[0,{{MF[i9],2}},2] MF[i9]^2,c[P[lor1],P[lor2]]**X[s,F][i1,i9]**gamma[lor1]**c[P[lor2],X[F,s][i9,i1]]},{-(8/9) J[1,{{MF[i9],1}},3]-2/9 J[0,{{MF[i9],2}},2] MF[i9]^2,X[s,F][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**c[P[lor2],X[F,s][i9,i1]]},{7/9 J[1,{{MF[i9],1}},3]+1/9 J[0,{{MF[i9],2}},2] MF[i9]^2,c[P[lor1],P[lor2]]**c[P[lor1],X[s,F][i1,i9]]**gamma[lor2]**X[F,s][i9,i1]},{-(22/9) J[1,{{MF[i9],1}},3]-11/18 J[0,{{MF[i9],2}},2] MF[i9]^2,c[P[lor1],X[s,F][i1,i9]]**c[P[lor1],P[lor2]]**gamma[lor2]**X[F,s][i9,i1]},{J[1,{{MF[i9],1}},3]+1/4 J[0,{{MF[i9],2}},2] MF[i9]^2,X[s,F][i1,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,s][i9,i1]]},{-(4/3) J[1,{{MF[i9],1}},3]-1/3 J[0,{{MF[i9],2}},2] MF[i9]^2,c[P[lor1],X[s,F][i1,i9]]**gamma[lor1]**c[P[lor2],c[P[lor2],X[F,s][i9,i1]]]},{1/4 J[0,{{MF[i9],1}},3] MF[i9]-2 J[1,{{MF[i9],1}},4] MF[i9],X[s,s][i1,i7]**X[s,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,s][i9,i1]},{-J[0,{{MF[i9],1}},3] MF[i9]+6 J[1,{{MF[i9],1}},4] MF[i9],X[s,s][i1,i7]**c[P[lor1],X[s,F][i7,i9]]**c[P[lor1],X[F,s][i9,i1]]},{-(1/2) J[0,{{MF[i9],1}},3] MF[i9]+2 J[1,{{MF[i9],1}},4] MF[i9],c[P[lor1],X[s,s][i1,i7]]**X[s,F][i7,i9]**c[P[lor1],X[F,s][i9,i1]]},{-(1/2) J[0,{{MF[i9],1}},3] MF[i9]+2 J[1,{{MF[i9],1}},4] MF[i9],c[P[lor1],X[s,s][i1,i7]]**c[P[lor1],X[s,F][i7,i9]]**X[F,s][i9,i1]},{1/3 J[1,{{MF[i7],1},{MF[i9],1}},2],c[P[lor1],P[lor2]]**X[s,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{2/3 J[1,{{MF[i7],1},{MF[i9],1}},2]-6 J[2,{{MF[i7],1},{MF[i9],3}},1]-1/3 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{-J[1,{{MF[i7],3},{MF[i9],1}},1] MF[i7] MF[i9]+1/4 J[0,{{MF[i7],3},{MF[i9],1}},1] MF[i7]^3 MF[i9],X[s,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**X[F,s][i9,i1]},{1/8 eps J[0,{{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9]+J[1,{{MF[i7],3},{MF[i9],1}},1] MF[i7] MF[i9]-1/4 J[0,{{MF[i7],3},{MF[i9],1}},1] MF[i7]^3 MF[i9],X[s,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**X[F,s][i9,i1]},{6 J[2,{{MF[i7],1},{MF[i9],3}},1]+1/3 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],P[lor2]]**gamma[lor2]**X[F,s][i9,i1]},{-(1/4) J[1,{{MF[i7],1},{MF[i9],1}},2]+3 J[2,{{MF[i7],1},{MF[i9],3}},1]+1/4 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**c[P[lor1],P[lor2]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,s][i9,i1]},{-3 J[2,{{MF[i7],1},{MF[i9],3}},1]-1/4 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor2],P[lor3]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,s][i9,i1]},{-(1/8) eps J[0,{{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9]-2 J[1,{{MF[i7],3},{MF[i9],1}},1] MF[i7] MF[i9],X[s,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**c[P[lor1],X[F,s][i9,i1]]},{-(1/2) J[0,{{MF[i7],3},{MF[i9],1}},1] MF[i7]^3 MF[i9],c[P[lor1],X[s,F][i1,i7]]**c[P[lor1],X[F,F][i7,i9]]**X[F,s][i9,i1]},{-(1/8) eps J[0,{{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],c[P[lor1],X[s,F][i1,i7]]**X[F,F][i7,i9]**c[P[lor1],X[F,s][i9,i1]]},{4 J[2,{{MF[i7],1},{MF[i9],3}},1]+1/3 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,s][i9,i1]]},{4 J[2,{{MF[i7],1},{MF[i9],3}},1]+1/2 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,s][i9,i1]]},{4 J[2,{{MF[i7],1},{MF[i9],3}},1]+2/3 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,X[s,F][i1,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,s][i9,i1]]},{1/3 J[1,{{MF[i7],1},{MF[i9],1}},2]+1/3 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,c[P[lor1],X[s,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,s][i9,i1]},{1/6 J[1,{{MF[i7],1},{MF[i9],1}},2]+1/6 J[1,{{MF[i7],2},{MF[i9],2}},1] MF[i7]^2,c[P[lor1],X[s,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,s][i9,i1]},{-(2/3) J[1,{{MF[i7],1},{MF[i9],1}},2],c[P[lor1],X[s,F][i1,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,s][i9,i1]]},{1/6 J[1,{{MF[i7],1},{MF[i9],1}},2],c[P[lor1],X[s,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,s][i9,i1]]},{-2 J[1,{{MF[i9],1}},4],c[P[lor1],X[s,s][i1,i5]]**X[s,s][i5,i7]**X[s,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-J[1,{{MF[i9],1}},4],X[s,s][i1,i5]**c[P[lor1],X[s,s][i5,i7]]**X[s,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-3 J[1,{{MF[i9],1}},4],X[s,s][i1,i5]**X[s,s][i5,i7]**X[s,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,s][i9,i1]]},{1/4 eps J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i7]+1/4 J[0,{{MF[i7],1},{MF[i9],2}},2] MF[i7] MF[i9]^2,X[s,s][i1,i5]**X[s,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,s][i9,i1]},{J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i9]-1/2 eps J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i9]-J[1,{{MF[i7],2},{MF[i9],1}},2] MF[i9],X[s,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,s][i9,i1]},{J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i7],X[s,s][i1,i5]**X[s,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,s][i9,i1]]},{J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i9],X[s,s][i1,i5]**X[s,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,s][i9,i1]]},{-J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i7],X[s,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-J[1,{{MF[i7],1},{MF[i9],1}},3] MF[i9],X[s,s][i1,i5]**c[P[lor1],X[s,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i7]-1/4 J[0,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i7] MF[i9]^2,X[s,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i9]-1/4 J[0,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i7]^2 MF[i9],X[s,F][i1,i5]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9]-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i7] MF[i9]-J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7] MF[i9],X[s,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**X[F,F][i7,i9]**X[F,s][i9,i1]},{-(1/4) J[0,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i7] MF[i9]^2,X[s,F][i1,i5]**X[F,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i9]-J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i9]+1/4 J[0,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i7]^2 MF[i9],X[s,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9]-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i7] MF[i9],X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,s][i9,i1]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i7]+1/4 J[0,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1] MF[i5] MF[i7] MF[i9]^2,X[s,F][i1,i5]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,s][i9,i1]]},{-J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i9]+1/4 J[0,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i5] MF[i7]^2 MF[i9],X[s,F][i1,i5]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,s][i9,i1]]},{-J[1,{{MF[i5],1},{MF[i7],1},{MF[i9],1}},2] MF[i7] MF[i9],X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,s][i9,i1]]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]-2 J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**c[P[lor1],X[F,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]+J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]-1/3 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**c[P[lor2],X[F,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]+J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]-1/3 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**c[P[lor2],X[F,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]+2 J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]-1/3 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]-J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],1},{MF[i9],2}},1]-J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**X[F,s][i9,i1]},{-J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,s][i9,i1]]},{-J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,s][i9,i1]]},{-J[2,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1]+1/6 J[1,{{MF[i5],1},{MF[i7],2},{MF[i9],1}},1] MF[i7]^2,X[s,F][i1,i5]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,s][i9,i1]]}};
fermionicLoopsWithP={{-J[1,{{MF[i1],3}},0] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i1]},{J[1,{{MF[i1],1},{MF[i5],2}},0] MF[i5],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i1]},{4 J[2,{{MF[i1],1}},3] mf[i5]+2 J[2,{{MF[i1],2}},2] mf[i5]+128 J[3,{{MF[i1],2}},4] mf[i5]^3-12 J[2,{{MF[i1],2}},4] mf[i5]^3 MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i1]]},{-J[1,{{MF[i1],2}},1] MF[i1]+3 eps J[2,{{MF[i1],1}},4] mf[i5]^2 MF[i1],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i1]]},{4 J[2,{{MF[i1],4}},0],gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i1]]},{1/4 J[0,{{MF[i1],1},{MF[i7],3}},0] MF[i1] MF[i7]^3,c[P[lor1],X[F,F][i1,i7]]**c[P[lor1],X[F,F][i7,i1]]},{-(1/2) J[2,{{MF[i1],2},{MF[i7],2}},0],gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i1]]},{-J[2,{{MF[i1],2},{MF[i7],2}},0],gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor2],X[F,F][i7,i1]]},{-2 J[2,{{MF[i1],3},{MF[i7],1}},0],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i1]},{J[1,{{MF[i1],3},{MF[i7],1}},0] MF[i1] MF[i7]-1/4 J[0,{{MF[i1],1},{MF[i7],3}},0] MF[i1] MF[i7]^3,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i1]},{1/2 J[2,{{MF[i1],2},{MF[i7],2}},0]+J[2,{{MF[i1],3},{MF[i7],1}},0],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i1]},{3 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],c[P[lor1],X[F,f][i1,i7]]**c[P[lor1],X[f,F][i7,i1]]},{-J[2,{{MF[i1],3}},1]-64/3 J[3,{{MF[i1],1}},5] mf[i7]^2+1/12 J[1,{{MF[i1],2}},2] MF[i1]^2-8/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i1]]},{-2 J[2,{{MF[i1],3}},1]-128/3 J[3,{{MF[i1],1}},5] mf[i7]^2+1/6 J[1,{{MF[i1],2}},2] MF[i1]^2-16/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor1],X[f,F][i7,i1]]},{-2 J[2,{{MF[i1],3}},1]-64 J[3,{{MF[i1],1}},5] mf[i7]^2+1/2 J[1,{{MF[i1],2}},2] MF[i1]^2-2 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,F][i7,i1]},{6 J[2,{{MF[i1],1}},4] mf[i7] MF[i1]-5/2 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i7,i1]},{-2 J[2,{{MF[i1],3}},1]-32/3 J[3,{{MF[i1],1}},5] mf[i7]^2-4/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i1]},{-3 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,F][i7,i1]},{3/2 J[2,{{MF[i1],3}},1]+128/3 J[3,{{MF[i1],1}},5] mf[i7]^2-7/24 J[1,{{MF[i1],2}},2] MF[i1]^2+7/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i1]},{3/2 J[2,{{MF[i1],3}},1]+16 J[3,{{MF[i1],1}},5] mf[i7]^2-1/24 J[1,{{MF[i1],2}},2] MF[i1]^2+2 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i1]},{-J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],2}},0] MF[i1] MF[i5]+J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1}},0] MF[i1] MF[i5]+1/2 J[0,{{MF[i1],1},{MF[i5],1},{MF[i7],2}},0] MF[i1] MF[i5] MF[i7]^2,c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1}},0] MF[i5] MF[i7]+1/2 J[0,{{MF[i1],2},{MF[i5],1},{MF[i7],1}},0] MF[i1]^2 MF[i5] MF[i7],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i1]},{2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2}},0]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1}},0]-1/2 eps J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1}},0]-1/2 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],2}},0] MF[i7]^2,gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1}},0],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{6 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i7]-6 J[2,{{MF[i1],2},{MF[i7],1}},2] mf[i5] MF[i7],gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i1]},{-12 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1]+6 J[2,{{MF[i1],1},{MF[i7],2}},2] mf[i5] MF[i1],X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i1]},{J[1,{{MF[i1],1},{MF[i7],2}},1] MF[i1] MF[i7]+6 J[2,{{MF[i1],1},{MF[i7],2}},3] mf[i5]^2 MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i1]},{-6 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i1]+6 J[2,{{MF[i1],1},{MF[i7],2}},2] mf[i5] MF[i1],c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-J[1,{{MF[i1],1},{MF[i7],1}},2] MF[i1] MF[i7]+J[1,{{MF[i1],1},{MF[i7],2}},1] MF[i1] MF[i7]+3 eps J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2 MF[i1] MF[i7]+6 J[2,{{MF[i1],1},{MF[i7],2}},3] mf[i5]^2 MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i1]},{12 J[2,{{MF[i1],1},{MF[i7],1}},3] mf[i5] MF[i7]-6 J[2,{{MF[i1],2},{MF[i7],1}},2] mf[i5] MF[i7],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**X[F,F][i7,i1]},{J[2,{{MF[i1],1},{MF[i7],2}},1]+8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i1]},{-J[2,{{MF[i1],1},{MF[i7],1}},2]-J[2,{{MF[i1],2},{MF[i7],1}},1]-16 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i1]},{J[2,{{MF[i1],1},{MF[i7],2}},1]+8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i1]},{J[2,{{MF[i1],1},{MF[i7],1}},2]+J[2,{{MF[i1],1},{MF[i7],2}},1]+24 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]^2-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-J[2,{{MF[i1],2},{MF[i7],1}},1]-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i1]},{-J[2,{{MF[i1],2},{MF[i7],1}},1]-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i1]},{-(256/3) J[3,{{MF[i1],1}},5] mf[i5] mf[i7]-14/3 J[2,{{MF[i1],2}},4] mf[i5] mf[i7] MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i1]},{-6 J[2,{{MF[i1],1}},4] mf[i5] MF[i1]+eps J[2,{{MF[i1],1}},4] mf[i5] MF[i1],X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i1]},{6 J[2,{{MF[i1],1}},4] mf[i7] MF[i1]-4 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i1]},{-3 eps J[2,{{MF[i1],1}},4] mf[i7] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i1]]},{-(512/3) J[3,{{MF[i1],1}},5] mf[i5] mf[i7]-28/3 J[2,{{MF[i1],2}},4] mf[i5] mf[i7] MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i1]]},{-3 eps J[2,{{MF[i1],1}},4] mf[i5] MF[i1],X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i1]]},{J[2,{{MF[i1],1}},3]+J[2,{{MF[i1],2}},2]+64/3 J[3,{{MF[i1],1}},5] mf[i5]^2+32 J[3,{{MF[i1],1}},5] mf[i7]^2+5/3 J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2+2 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i1]},{-J[2,{{MF[i1],1}},3]-64/3 J[3,{{MF[i1],1}},5] mf[i5]^2-32/3 J[3,{{MF[i1],1}},5] mf[i7]^2-2/3 J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2-1/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i1]},{-J[2,{{MF[i1],1}},3]-64/3 J[3,{{MF[i1],1}},5] mf[i5]^2-32/3 J[3,{{MF[i1],1}},5] mf[i7]^2-2/3 J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2-1/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i1]},{J[2,{{MF[i1],2}},2]+32/3 J[3,{{MF[i1],1}},5] mf[i5]^2+32/3 J[3,{{MF[i1],1}},5] mf[i7]^2+4/3 J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2+4/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i1]]},{-2 J[2,{{MF[i1],1}},3]-32 J[3,{{MF[i1],1}},5] mf[i5]^2-32 J[3,{{MF[i1],1}},5] mf[i7]^2-J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2-J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i1]]},{J[2,{{MF[i1],2}},2]+32/3 J[3,{{MF[i1],1}},5] mf[i5]^2+32/3 J[3,{{MF[i1],1}},5] mf[i7]^2+4/3 J[2,{{MF[i1],2}},4] mf[i5]^2 MF[i1]^2+4/3 J[2,{{MF[i1],2}},4] mf[i7]^2 MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i1]]},{4 J[2,{{MF[i1],5}},0] MF[i1],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[F,F][i1,i1]},{6 J[2,{{MF[i1],5}},0] MF[i1],gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor1],P[lor2]]**c[P[lor3],P[lor4]]**X[F,F][i1,i1]},{-4 J[2,{{MF[i1],5}},0] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor3],c[P[lor1],P[lor2]]]**c[P[lor3],X[F,F][i1,i1]]},{2 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i1]+1/3 J[1,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3-1/6 J[0,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3 MF[i9]^2,c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-4 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i9],gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i1]-1/3 J[1,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3+1/6 J[0,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3 MF[i9]^2,c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-3 J[2,{{MF[i1],1},{MF[i9],4}},0] MF[i9]-4 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i9],3}},0] MF[i1]^2 MF[i9]+J[1,{{MF[i1],2},{MF[i9],3}},0] MF[i9]^3,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**c[P[lor1],X[F,F][i9,i1]]},{-3 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i1]+1/6 J[1,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3-1/12 J[0,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3 MF[i9]^2,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i1]},{9/2 J[2,{{MF[i1],1},{MF[i9],4}},0] MF[i9]+3/4 J[1,{{MF[i1],2},{MF[i9],3}},0] MF[i1]^2 MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i9],3}},0] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**X[F,F][i9,i1]},{3 J[2,{{MF[i1],4},{MF[i9],1}},0] MF[i1]-1/6 J[1,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3+1/12 J[0,{{MF[i1],3},{MF[i9],2}},0] MF[i1]^3 MF[i9]^2,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor3],X[F,F][i9,i1]]},{-6 J[2,{{MF[i1],1},{MF[i9],4}},0] MF[i9]-J[1,{{MF[i1],2},{MF[i9],3}},0] MF[i1]^2 MF[i9],c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**c[P[lor1],c[P[lor2],X[F,F][i9,i1]]]},{128/3 J[3,{{MF[i1],1}},5] mf[i9]+10/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**c[P[lor1],P[lor2]]**c[P[lor1],X[f,F][i9,i1]]},{-4 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[f,F][i9,i1]]},{5/3 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-(1280/9) J[3,{{MF[i1],1}},5] mf[i9]-160/9 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**c[P[lor1],X[f,F][i9,i1]]},{-(1/3) J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**X[f,F][i9,i1]},{-(320/9) J[3,{{MF[i1],1}},5] mf[i9]-40/9 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**X[f,F][i9,i1]},{-2 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-4 J[2,{{MF[i1],1}},4] MF[i1]-4 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-(128/3) J[3,{{MF[i1],1}},5] mf[i9]-7/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i9,i1]]},{3 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i9,i1]]},{3/2 J[2,{{MF[i1],2}},3] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],X[f,F][i9,i1]]},{-32 J[3,{{MF[i1],1}},5] mf[i9]-4 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**c[P[lor3],X[f,F][i9,i1]]},{-(3/2) J[2,{{MF[i1],2}},3] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i1]},{128/3 J[3,{{MF[i1],1}},5] mf[i9]+7/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor3]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-2 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i9,i1]]]},{128/3 J[3,{{MF[i1],1}},5] mf[i9]+16/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**c[P[lor1],c[P[lor2],X[f,F][i9,i1]]]},{-2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i1] MF[i7] MF[i9]-1/2 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i1] MF[i7]^3 MF[i9]-1/2 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i1] MF[i7] MF[i9]^3,c[P[lor1],X[F,F][i1,i7]]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i1]+3/2 J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]+1/4 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i1] MF[i9]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{4 J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i9]-4 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i9]-J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2 MF[i9],c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i1]+J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]+1/2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i1] MF[i9]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{3/2 J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]+J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i1]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i9]+8 J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i9]-4 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i9]-1/2 J[0,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]^2 MF[i7]^2 MF[i9],gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]+J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i7]+1/6 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]^2 MF[i7]-1/6 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]+2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i7]+1/3 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]^2 MF[i7]-1/3 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3,gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i1],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]+2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i7]+1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1]^2 MF[i7]-1/6 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]^2 MF[i7]-1/3 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3-1/4 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1]^2 MF[i7] MF[i9]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{4 J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i9]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i9]-J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2 MF[i9],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2}},0] MF[i1] MF[i7] MF[i9]-J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i7] MF[i9]+1/4 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i1] MF[i7]^3 MF[i9]+1/4 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],3}},0] MF[i1] MF[i7] MF[i9]^3,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{-(3/4) J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i1]-3/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1}},0] MF[i1]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1] MF[i9]^2,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]-3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i7]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1]^2 MF[i7]+1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1}},0] MF[i7]^3+1/8 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2}},0] MF[i1]^2 MF[i7] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1}},0] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9]+6 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9]+6 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1] MF[i9],X[F,f][i1,i7]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor1],X[F,F][i9,i1]]},{6 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9]+6 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-32 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]-2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2+2 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2-2 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor1]**c[P[lor2],X[F,f][i1,i7]]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{1/3 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor1]**c[P[lor2],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-2 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1],c[P[lor2],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1],c[P[lor2],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2+J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-4 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2+2 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,F][i9,i1]]},{-(1/3) J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor1],X[F,F][i9,i1]]},{1/3 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor2],X[F,F][i9,i1]]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1]-2 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]+2 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1]-4 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,F][i9,i1]]},{3 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1]-2 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-4 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i1]]},{8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+2 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i1]]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor2],X[F,F][i9,i1]]},{16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2-2 J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]+2 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9]-5 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9]-5 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-(1/6) J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-4 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1]+2 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{-5 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2+J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i7]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],3},{MF[i9],1}},1] MF[i1],c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+3 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] mf[i7] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],2}},1] MF[i1]^2 MF[i9],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1] MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-12 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{1/4 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]+3/2 J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1],X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{-12 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]-3/2 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i7] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1}},2] MF[i1]^2 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**X[F,F][i9,i1]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+5/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+2/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+8/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i9]+5/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**c[P[lor1],X[f,F][i9,i1]]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]+4/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**c[P[lor2],X[f,F][i9,i1]]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]-8/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**c[P[lor2],X[f,F][i9,i1]]},{J[2,{{MF[i1],1}},4] MF[i1]+J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{2 J[2,{{MF[i1],1}},4] MF[i1]+4 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i1]]},{-2 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+5/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{-(128/3) J[3,{{MF[i1],1}},5] mf[i7]-4/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i1]},{64/3 J[3,{{MF[i1],1}},5] mf[i9]+5/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**X[f,F][i9,i1]},{128/3 J[3,{{MF[i1],1}},5] mf[i9]+10/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**X[f,F][i9,i1]},{J[2,{{MF[i1],1}},4] MF[i1]+J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1}},4] MF[i1]+2 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor2],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{64/3 J[3,{{MF[i1],1}},5] mf[i9]+8/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{128/3 J[3,{{MF[i1],1}},5] mf[i9]+16/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**c[P[lor2],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{2 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-2 J[2,{{MF[i1],2}},3] MF[i1],c[P[lor2],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+8/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{128/3 J[3,{{MF[i1],1}},5] mf[i7]+16/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**c[P[lor2],X[F,f][i1,i7]]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{64/3 J[3,{{MF[i1],1}},5] mf[i7]+2/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{64/3 J[3,{{MF[i1],1}},5] mf[i9]+2/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{-2 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1}},4] MF[i1]-2 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{128/3 J[3,{{MF[i1],1}},5] mf[i7]+4/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{J[2,{{MF[i1],2}},3] MF[i1],c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{32/3 J[3,{{MF[i1],1}},5] mf[i7]+4/3 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{160/3 J[3,{{MF[i1],1}},5] mf[i9]+20/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i7]-7/6 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]-7/6 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**X[f,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1}},4] MF[i1]-1/2 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]-7/6 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-(3/2) J[2,{{MF[i1],1}},4] MF[i1]-1/2 J[2,{{MF[i1],2}},3] MF[i1],X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i7]-7/6 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i1]},{-(3/2) J[2,{{MF[i1],2}},3] MF[i1],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{-16 J[3,{{MF[i1],1}},5] mf[i7]-2 J[2,{{MF[i1],2}},4] mf[i7] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i1]},{-16 J[3,{{MF[i1],1}},5] mf[i9]-2 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**X[f,F][i9,i1]},{J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i1] MF[i5] MF[i7]-J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i1] MF[i5] MF[i7]-J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i5] MF[i7]-1/2 J[0,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i1] MF[i5] MF[i7] MF[i9]^2,c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i7] MF[i9]-J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i7] MF[i9]-1/2 J[0,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i5]^2 MF[i7] MF[i9],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2}},0] MF[i5] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i5] MF[i7] MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i1]},{3 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i9]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i5]^2 MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1]-1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i1]-3 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1]+1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i1] MF[i5]^2,gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5]-J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1}},0] MF[i5]-1/6 J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1}},0] MF[i1]^2 MF[i5]-1/3 J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i5] MF[i7]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1}},0] MF[i1],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i7] MF[i9]+6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7]+6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i1] MF[i7],X[F,f][i1,i5]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9]+6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i1] MF[i9],X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},2] mf[i5] MF[i1] MF[i9],X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2}},1] MF[i1] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i7] MF[i9]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},2] mf[i5] MF[i1]^2 MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{-6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7]+6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2}},2] mf[i5] MF[i1] MF[i7]+6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i1] MF[i7],X[F,f][i1,i5]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i1]]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i1] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-8 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i7]^2,gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{16 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i7]^2,gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{16 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},2] mf[i5] MF[i7]^2,gamma[lor1]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-8 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},2] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i1]]},{24 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5]-8 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},2] mf[i5],gamma[lor1]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-8 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},2] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1}},1] MF[i1]^2 MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i1]]},{8 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1}},2] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1}},1] MF[i1] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i5] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i5] MF[i1] MF[i9]+8 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9]+eps J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9]-6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i5] MF[i1] MF[i9],X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{6 J[2,{{MF[i1],2},{MF[i9],1}},3] mf[i5] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-3 eps J[2,{{MF[i1],1},{MF[i9],1}},4] mf[i7] MF[i1] MF[i9]-6 J[2,{{MF[i1],1},{MF[i9],2}},3] mf[i7] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i9]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{3 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{16 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor1]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i9],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-24 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i5],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-24 J[3,{{MF[i1],1},{MF[i9],1}},4] mf[i7]+8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i1]},{8 J[3,{{MF[i1],2},{MF[i9],1}},3] mf[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i1]},{-3 J[2,{{MF[i1],1},{MF[i9],1}},3] MF[i9]+J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i1]},{J[2,{{MF[i1],2},{MF[i9],1}},2] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i1]},{-6 J[2,{{MF[i1],1},{MF[i7],2}},3] mf[i5] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-6 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i9] MF[i1] MF[i7]-8 J[2,{{MF[i1],1},{MF[i7],2}},3] mf[i9] MF[i1] MF[i7]-8 J[2,{{MF[i1],2},{MF[i7],1}},3] mf[i9] MF[i1] MF[i7],X[F,f][i1,i5]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{-6 J[2,{{MF[i1],1},{MF[i7],1}},4] mf[i5] MF[i1] MF[i7]-8 J[2,{{MF[i1],1},{MF[i7],2}},3] mf[i5] MF[i1] MF[i7]-2 J[2,{{MF[i1],2},{MF[i7],1}},3] mf[i5] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{24 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i9]-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-16 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5],gamma[lor1]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i9],gamma[lor2]**X[F,f][i1,i5]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{3 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{-J[2,{{MF[i1],1},{MF[i7],1}},3] MF[i1]-J[2,{{MF[i1],1},{MF[i7],2}},2] MF[i1],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{-16 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{-16 J[3,{{MF[i1],1},{MF[i7],1}},4] mf[i5]+8 J[3,{{MF[i1],2},{MF[i7],1}},3] mf[i5],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1}},5] mf[i5]+2 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1}},5] mf[i5]+2 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1}},5] mf[i5]+2 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor1]**X[F,f][i1,i5]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{-16 J[3,{{MF[i1],1}},5] mf[i7]-12 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1}},5] mf[i7]+2 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{8 J[3,{{MF[i1],1}},5] mf[i7]+2 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{-32 J[3,{{MF[i1],1}},5] mf[i9]-2 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**X[f,F][i9,i1]},{32/3 J[3,{{MF[i1],1}},5] mf[i9]+1/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**X[f,F][i9,i1]},{32/3 J[3,{{MF[i1],1}},5] mf[i9]+1/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**X[f,F][i9,i1]},{-2 J[2,{{MF[i1],1}},4] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i1]},{J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i1]},{16 J[3,{{MF[i1],1}},5] mf[i7]+4 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i1]},{16 J[3,{{MF[i1],1}},5] mf[i7]+4 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{-8 J[3,{{MF[i1],1}},5] mf[i7]-10 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]-5/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**X[f,F][i9,i1]},{64/3 J[3,{{MF[i1],1}},5] mf[i9]+2/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**X[f,F][i9,i1]},{-(64/3) J[3,{{MF[i1],1}},5] mf[i9]-5/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**X[f,F][i9,i1]},{-J[2,{{MF[i1],1}},4] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{2 J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i1]},{-J[2,{{MF[i1],1}},4] MF[i1]+1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{-8 J[3,{{MF[i1],1}},5] mf[i5]-10 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{16 J[3,{{MF[i1],1}},5] mf[i5]+4 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i1]},{16 J[3,{{MF[i1],1}},5] mf[i5]+4 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor1]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i1]},{32 J[3,{{MF[i1],1}},5] mf[i9]+J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-(32/3) J[3,{{MF[i1],1}},5] mf[i9]-4/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{-(32/3) J[3,{{MF[i1],1}},5] mf[i9]-4/3 J[2,{{MF[i1],2}},4] mf[i9] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**c[P[lor1],X[f,F][i9,i1]]},{1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{1/2 eps J[2,{{MF[i1],1}},4] MF[i1],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{24 J[3,{{MF[i1],1}},5] mf[i5]+6 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor1]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2}},4] mf[i5],gamma[lor2]**X[F,f][i1,i5]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i1]]},{24 J[3,{{MF[i1],1}},5] mf[i7]+6 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{-8 J[3,{{MF[i1],2}},4] mf[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i1]]},{1/6 J[0,{{MF[i1],2}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]},{1/45 J[0,{{MF[i1],3}},0],c[P[lor1],P[lor2]]**c[P[lor1],P[lor3]]**c[P[lor2],P[lor3]]},{-(2/15) J[0,{{MF[i1],3}},0],c[P[lor1],c[P[lor1],P[lor2]]]**c[P[lor3],c[P[lor2],P[lor3]]]},{-2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,f][i9,i11]**gamma[lor1]**c[P[lor1],X[f,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**c[P[lor1],X[f,F][i11,i1]]},{3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,f][i9,i11]**gamma[lor1]**c[P[lor1],X[f,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],1}},4],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],1}},4]+J[3,{{MF[i1],2},{MF[i9],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,f][i9,i11]**gamma[lor1]**c[P[lor1],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(13/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{-(13/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{-(13/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(4/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{3 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(7/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-(10/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7]^2,X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],1}},3] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i7],1},{MF[i11],2}},2]-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i11],1}},2]-2 J[3,{{MF[i1],2},{MF[i7],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor1],X[F,F][i11,i1]]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(3/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(1/2) J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]-3/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-1/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2]+1/2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+3/2 J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor1],X[F,F][i11,i1]]},{-J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/2 J[0,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i5]^2 MF[i7] MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5]^2 MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i5]^2,c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5] MF[i7] MF[i9],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i5] MF[i9]-J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i5] MF[i9]-J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i5] MF[i9],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[1,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i5] MF[i7]-J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i5] MF[i7],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i5]-J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i5]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5],c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i9],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]-2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5]^2 MF[i7],c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0]+J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor3]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0]-3 J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7]-3 J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7]+1/2 J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i5] MF[i7],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i5]-3/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i5]-1/2 J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5]-1/2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5]-1/4 J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i5],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]-2 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i5]^2 MF[i7],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor1]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i9],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]-J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5]^2 MF[i7] MF[i9],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i7],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i5],gamma[lor2]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i5],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+J[2,{{MF[i1],1},{MF[i5],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7],c[P[lor1],X[F,F][i1,i5]]**gamma[lor2]**X[F,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i5] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i5],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i5] MF[i9],gamma[lor1]**c[P[lor1],X[F,F][i1,i5]]**X[F,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{6 J[3,{{MF[i1],1}},5]+16 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5]+16 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{-6 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**X[f,F][i11,i1]},{-10 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],1}},5]+12 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]-10 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]+8 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{-10 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5]-6 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{6 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{12 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-12 J[3,{{MF[i1],1}},5]-12 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{12 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-10 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-4 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5]-6 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5]+12 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-4 J[3,{{MF[i1],1}},5]-10 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{6 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-4 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-4 J[3,{{MF[i1],1}},5]-10 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{6 J[3,{{MF[i1],1}},5],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-10 J[3,{{MF[i1],1}},5]-8 J[3,{{MF[i1],3}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],3}},3],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],3}},3],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{4 J[3,{{MF[i1],3}},3],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{2 J[3,{{MF[i1],1}},5]+J[3,{{MF[i1],3}},3],gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-6 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-6 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[3,{{MF[i1],1}},5]-4 J[3,{{MF[i1],3}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-2 J[3,{{MF[i1],1}},5]-2 J[3,{{MF[i1],3}},3],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]-3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+10 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-11/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{8 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-10 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2],gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-14 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+18 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-9/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-9/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]+8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-6 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{6 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11],c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-7/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+14 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-15/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-10 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+9/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-7/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-10 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+9/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-7/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+5/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{3/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]+2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]-12 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-6 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]+2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2-1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2],gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2],gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-3 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],1}},3] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]+2 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9]-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],2}},1] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],2}},2] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],3}},1] MF[i1] MF[i9],X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]-2 J[3,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],1}},2]+2 J[3,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1]-J[3,{{MF[i1],2},{MF[i9],1},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i9]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,F][i7,i9]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],1}},1] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]+J[2,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]+2 J[2,{{MF[i1],3},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],1}},2] MF[i1]^2 MF[i11] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**X[f,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-1/4 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-1/4 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{3/2 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],2},{MF[i11],2}},2]+18 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-2 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-2 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{3/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i11],2}},2]-10 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],2},{MF[i11],2}},2]-12 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{6 J[3,{{MF[i1],2},{MF[i11],2}},2]+14 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-5 J[3,{{MF[i1],2},{MF[i11],2}},2]-10 J[3,{{MF[i1],3},{MF[i11],1}},2]+5/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i11],2}},2]-10 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+4 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-5 J[3,{{MF[i1],2},{MF[i11],2}},2]-10 J[3,{{MF[i1],3},{MF[i11],1}},2]+5/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor2],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+5/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{3 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],2},{MF[i11],2}},2]-10 J[3,{{MF[i1],3},{MF[i11],1}},2]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],2},{MF[i11],2}},2]+4 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],2},{MF[i11],2}},2]-6 J[3,{{MF[i1],3},{MF[i11],1}},2]+5/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{3 J[3,{{MF[i1],2},{MF[i11],2}},2]+6 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(3/4) eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-3/2 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],2},{MF[i11],2}},2]+2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-4 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-4 J[3,{{MF[i1],3},{MF[i11],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-4 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i7]**gamma[lor4]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2],gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-J[3,{{MF[i1],2},{MF[i11],2}},2]-2 J[3,{{MF[i1],3},{MF[i11],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i7]]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-(1/4) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor4],c[P[lor3],X[F,f][i9,i11]],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{5/2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor2],c[P[lor1],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{-(1/4) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],c[P[lor1],X[f,F][i11,i1]]}},{-(3/2) J[3,{{MF[i1],3},{MF[i9],1}},2]+1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor2],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor1],c[P[lor4],X[f,F][i11,i1]]}},{3 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{3/2 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-(1/8) J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{-(3/16) J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor2],c[P[lor4],X[f,F][i7,i9]],gamma[lor4],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-(5/32) J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-3 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor1],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{-4 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+3/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor2],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor1],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-24 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor2],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor1],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-12 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-(5/32) J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{-(5/32) J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-12 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{1/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],c[P[lor2],X[F,f][i1,i7]],gamma[lor4],c[P[lor3],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-9/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+17/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{1/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{3/2 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-5 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor2],X[F,f][i9,i11],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{3/2 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor1],c[P[lor4],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{2 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{J[3,{{MF[i1],3},{MF[i9],1}},2],{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{2 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{-7 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor4],X[f,F][i11,i1]]}},{-14 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{11 J[3,{{MF[i1],3},{MF[i9],1}},2]-5/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{19/2 J[3,{{MF[i1],3},{MF[i9],1}},2]-9/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+9/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-13 J[3,{{MF[i1],3},{MF[i9],1}},2]+7/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-9 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor4],X[f,F][i11,i1]]}},{-2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+3/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor1],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{2 J[3,{{MF[i1],3},{MF[i9],1}},2],{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor2],X[F,f][i9,i11],gamma[lor1],c[P[lor2],X[f,F][i11,i1]]}},{2 J[3,{{MF[i1],3},{MF[i9],1}},2],{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor1],X[F,f][i9,i11],gamma[lor2],c[P[lor2],X[f,F][i11,i1]]}},{-2 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-18 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-3 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{-3 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{3/2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9],{c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{9 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+13/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{9 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+9/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-7/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+11/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{-9 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-8 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor3],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{3/4 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+7/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],c[P[lor2],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor4],c[P[lor3],X[f,F][i11,i1]]}},{-(3/4) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{-(3/8) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor2],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor4],X[F,f][i9,i11],gamma[lor4],c[P[lor3],X[f,F][i11,i1]]}},{3/8 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor2],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor4],c[P[lor3],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{3/4 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],c[P[lor2],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor3],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-15 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{16 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{17 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{16 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{16 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{17 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-17 J[3,{{MF[i1],3},{MF[i9],1}},2]+5/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor4],X[f,F][i11,i1]]}},{-13 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{18 J[3,{{MF[i1],3},{MF[i9],1}},2]-5/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-17 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+5/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor4],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+11/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{12 J[3,{{MF[i1],3},{MF[i9],1}},2]-5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+17/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-17 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{3/2 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{5 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{3 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{10 J[3,{{MF[i1],3},{MF[i9],1}},2]-J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{8 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{3/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor3],X[f,F][i7,i9],gamma[lor3],gamma[lor4],X[F,f][i9,i11],gamma[lor4],c[P[lor2],X[f,F][i11,i1]]}},{3/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],gamma[lor4],X[F,f][i9,i11],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-(3/2) J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],c[P[lor3],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],gamma[lor3],gamma[lor4],X[F,f][i9,i11],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{-(3/8) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],gamma[lor3],gamma[lor4],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],c[P[lor2],X[F,f][i9,i11]],gamma[lor2],X[f,F][i11,i1]}},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-6 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+4 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor2],c[P[lor2],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{-12 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-12 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-9/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor4],c[P[lor4],X[f,F][i11,i1]]}},{-3 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],X[f,F][i11,i1]}},{-2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],X[F,f][i9,i11],gamma[lor1],c[P[lor2],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{-16 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor1],P[lor2]],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{-(3/2) J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{-7 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-2 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor1],c[P[lor1],X[f,F][i11,i1]]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-18 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],X[F,f][i1,i7],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{-7 J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor2],c[P[lor4],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]+1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor2],c[P[lor1],X[f,F][i7,i9]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor2],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{16 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+5/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor2],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor2],c[P[lor1],X[f,F][i11,i1]]}},{23 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{9 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor2],X[f,F][i7,i9],gamma[lor4],X[F,f][i9,i11],gamma[lor3],X[f,F][i11,i1]}},{-(3/2) J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],c[P[lor3],X[F,f][i1,i7]],gamma[lor1],X[f,F][i7,i9],gamma[lor3],gamma[lor4],c[P[lor4],X[F,f][i9,i11]],gamma[lor2],X[f,F][i11,i1]}},{3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor2],c[P[lor3],P[lor4]],X[F,f][i1,i7],gamma[lor1],X[f,F][i7,i9],gamma[lor3],gamma[lor4],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{-17 J[3,{{MF[i1],3},{MF[i9],1}},2]+5/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],P[lor1]],X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor3],X[F,f][i9,i11],gamma[lor4],X[f,F][i11,i1]}},{-J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-5 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor2],c[P[lor2],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor1],c[P[lor1],X[f,F][i11,i1]]}},{7 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{-9 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{-(1/4) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{-4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor4],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{2 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor2],c[P[lor1],X[f,F][i7,i9]],X[F,f][i9,i11],gamma[lor2],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-9/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+17/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],c[P[lor1],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],X[F,f][i1,i7],gamma[lor4],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-9/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+17/32 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor3],X[f,F][i7,i9],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],c[P[lor1],X[f,F][i11,i1]]}},{-9 J[3,{{MF[i1],3},{MF[i9],1}},2]+5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-15/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{4 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/2 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor3],c[P[lor1],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{-J[3,{{MF[i1],3},{MF[i9],1}},2]-5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+3/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],gamma[lor4],c[P[lor1],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{5 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-5 J[3,{{MF[i1],3},{MF[i9],1}},2]+5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-11/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],gamma[lor2],gamma[lor3],X[F,f][i1,i7],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor4],X[F,f][i9,i11],gamma[lor2],c[P[lor4],X[f,F][i11,i1]]}},{3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],c[P[lor3],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{5 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],X[F,f][i1,i7],gamma[lor2],c[P[lor4],X[f,F][i7,i9]],gamma[lor3],c[P[lor4],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-5 J[3,{{MF[i1],3},{MF[i9],1}},2]-1/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-5/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor2],X[F,f][i1,i7],gamma[lor4],c[P[lor1],X[f,F][i7,i9]],gamma[lor3],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[f,F][i11,i1]]}},{-(3/8) eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor4],c[P[lor3],X[f,F][i7,i9]],gamma[lor1],gamma[lor4],X[F,f][i9,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i11,i1]]}},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9],{gamma[lor1],gamma[lor4],c[P[lor2],X[F,f][i1,i7]],gamma[lor4],X[f,F][i7,i9],c[P[lor3],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{3/2 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor3],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{3/4 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/8 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor4],c[P[lor3],X[F,f][i9,i11]],gamma[lor4],X[f,F][i11,i1]}},{-(3/2) J[3,{{MF[i1],3},{MF[i9],1}},2]+3/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2-7/16 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor1],c[P[lor4],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor2],c[P[lor4],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{10 J[3,{{MF[i1],3},{MF[i9],1}},2]+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+1/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],X[F,f][i1,i7],gamma[lor3],c[P[lor1],X[f,F][i7,i9]],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{3/4 J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-1/2 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-9/4 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{X[F,f][i1,i7],gamma[lor4],c[P[lor2],X[f,F][i7,i9]],gamma[lor1],gamma[lor4],c[P[lor3],X[F,f][i9,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i11,i1]}},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-13/4 eps J[2,{{MF[i1],1},{MF[i9],1}},4] MF[i1] MF[i9]-23/2 J[2,{{MF[i1],1},{MF[i9],2}},3] MF[i1] MF[i9]+J[2,{{MF[i1],1},{MF[i9],3}},2] MF[i1] MF[i9],{c[P[lor1],X[F,f][i1,i7]],gamma[lor2],X[f,F][i7,i9],c[P[lor1],X[F,f][i9,i11]],gamma[lor2],X[f,F][i11,i1]}},{3 J[3,{{MF[i1],3},{MF[i9],1}},2]-3/4 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i1]^2+7/8 J[2,{{MF[i1],2},{MF[i9],2}},2] MF[i9]^2,{gamma[lor4],c[P[lor1],X[F,f][i1,i7]],gamma[lor1],gamma[lor2],gamma[lor3],X[f,F][i7,i9],gamma[lor4],c[P[lor2],X[F,f][i9,i11]],gamma[lor3],X[f,F][i11,i1]}},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/2 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9],X[F,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9],X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i7] MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2 MF[i7] MF[i9],gamma[lor1]**X[F,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i7] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2 MF[i7] MF[i9],gamma[lor2]**X[F,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9],gamma[lor1]**X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7],c[P[lor1],X[F,F][i1,i7]]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]-4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]+2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]+1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]-2/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]-2/3 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i7]+1/3 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^3+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2+1/12 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7] MF[i9]^2,gamma[lor1]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]+2/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+2/3 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i7]-1/3 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^3-1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2-1/12 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7] MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9]+1/2 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^3 MF[i9],X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{3 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]-1/2 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/8 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-7/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+7/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor4]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]+1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{7/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-7/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i1,i7]]**gamma[lor1]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]-1/4 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i7]]**c[P[lor3],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{9/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]-3/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i7]]**c[P[lor3],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i7]]**gamma[lor4]**c[P[lor3],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{-5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/12 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/24 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/12 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/24 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/24 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/24 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/24 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/24 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{9/4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-5/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-11/32 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-11/32 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+7/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor4]**X[F,F][i9,i11]**X[F,F][i11,i1]},{4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]-4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]+4 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-2/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9]+J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor2]**X[F,F][i1,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]-6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]+12 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i7]+3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]-2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7] MF[i9]^2,c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]+4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2,X[F,F][i1,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]+2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor1]**X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^3 MF[i9],X[F,F][i1,i7]**gamma[lor1]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/4 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]-9 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+3/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-3/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+3/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7]-1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i7],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7]+3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]-3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]-6 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]-5/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i7]-5/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]+5/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7] MF[i9]^2-1/8 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7] MF[i9]^2,c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7]-6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7]+3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]-3 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]+12 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+5/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i7]+5/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]-5/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i7] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7] MF[i9]^2,c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+3 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/2 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]-1/2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2-1/4 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor4]**c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/16 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor2],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-3/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-7/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/16 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/8 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]-1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]+1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+3/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/48 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+7/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],P[lor1]]**X[F,F][i1,i7]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-7/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+3/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-5/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/12 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/24 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],P[lor1]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-7/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+5/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-5/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+7/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/24 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/24 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/24 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]+1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+1/4 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-5/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-5/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**gamma[lor4]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**gamma[lor4]**c[P[lor4],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/8 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**X[F,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9],X[F,F][i1,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2,gamma[lor1]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+5/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{1/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-7/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]+1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-7/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor4],P[lor1]]**X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7],gamma[lor1]**c[P[lor3],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7],gamma[lor1]**gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i7]**gamma[lor1]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+5/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],P[lor1]]**X[F,F][i1,i7]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-9/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+11/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2+1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]-2/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]-1/6 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/6 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i7]+1/6 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^3+1/2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2+1/12 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7] MF[i9]^2,gamma[lor1]**X[F,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-(3/2) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i1,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(3/2) J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i7] MF[i9]+5/2 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+5/8 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9]-1/8 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^3 MF[i9],c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+7/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/12 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+7/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-3/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(1/2) J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-5/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-9/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+5/48 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i7] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2 MF[i7] MF[i9],gamma[lor2]**X[F,F][i1,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9],gamma[lor2]**X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-7/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{5/4 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+5/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-11/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/32 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+7/32 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-3/32 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-7/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i7]+3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+3 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]-1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9],gamma[lor4]**c[P[lor2],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i1,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i9]+2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i9]+4 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]^2 MF[i9],gamma[lor2]**X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-(5/4) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-9/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+9/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-7/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+9/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+5/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+5/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+3/16 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+9/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-9/16 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{3/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]-1/4 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i7]]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{-(5/2) J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2-1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/12 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor2],X[F,F][i1,i7]]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor1]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i7]-1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i7]+1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^3,c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor4]**X[F,F][i7,i9]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]+4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-5/16 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+3/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2+3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2-1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor1]**c[P[lor4],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]+1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/2 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7]+1/3 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i7]-J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2-1/4 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i7] MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{-7 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]-6 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+5/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^2-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2,X[F,F][i1,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11]^2 MF[i7] MF[i9]-1/16 J[0,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i7] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^3 MF[i9],gamma[lor4]**c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor4]**X[F,F][i7,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-5 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-11/2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+15/2 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+7/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+8 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+5/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+3/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+7/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-11/4 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],X[F,F][i1,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2-1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11] MF[i7] MF[i9]-J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/4 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9]+1/2 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^3 MF[i9],X[F,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{3/2 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]+1/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/16 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^2-1/64 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2-1/192 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-1/16 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/192 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/96 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-1/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+1/32 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i7]^2+1/96 J[1,{{MF[i1],2},{MF[i7],2},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i7]^2-3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2-1/96 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1]^2 MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],3},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7] MF[i9]-3/8 J[0,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3 MF[i7] MF[i9]+3/8 J[0,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11] MF[i7]^3 MF[i9],c[P[lor1],X[F,F][i1,i7]]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+1/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],c[P[lor1],X[F,F][i1,i7]]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i9]-3/8 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/16 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+3/16 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i7]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i7,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],2},{MF[i11],1}},0] MF[i1] MF[i9]+3/2 J[2,{{MF[i1],3},{MF[i7],1},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]+3/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-3/8 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i7]^2 MF[i9],gamma[lor1]**gamma[lor2]**X[F,F][i1,i7]**gamma[lor1]**c[P[lor3],X[F,F][i7,i9]]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7]+J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i11] MF[i7]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11] MF[i7]-1/6 J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i7]+1/6 J[1,{{MF[i1],1},{MF[i7],3},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i7]^3+1/3 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i11] MF[i7] MF[i9]^2,gamma[lor2]**X[F,F][i1,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+7/48 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-5 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0]-3/4 J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2+7/48 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2+1/8 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i9]^2+1/6 J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],2},{MF[i11],1}},0] MF[i7]^2 MF[i9]^2,gamma[lor3]**c[P[lor1],X[F,F][i1,i7]]**gamma[lor1]**c[P[lor2],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-16 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{-4 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{52/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{-16 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{104/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{40/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-(52/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5]+J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{-(20/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor2],X[f,F][i11,i1]]]},{20/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-(16/3) J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{52/3 J[3,{{MF[i1],1}},5]+8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{20/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{-16 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor3],X[f,F][i11,i1]]},{16 J[3,{{MF[i1],1}},5]+J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-(88/3) J[3,{{MF[i1],1}},5]-8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{8/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor3],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-(52/3) J[3,{{MF[i1],1}},5]-2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{-(20/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5],gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor1],X[f,F][i11,i1]]]},{-4 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{20/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-16 J[3,{{MF[i1],1}},5]-J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{52/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{80/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-(76/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor3],X[f,F][i11,i1]]},{-(112/3) J[3,{{MF[i1],1}},5]-8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{20/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**X[f,F][i11,i1]},{80/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{40/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5]-J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{8/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor3],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-(88/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],X[f,F][i11,i1]]},{8/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],X[f,F][i11,i1]]},{104/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{4 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{-(20/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor2],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{-(20/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor1],X[f,F][i11,i1]]]},{4 J[3,{{MF[i1],1}},5],gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor1]**c[P[lor2],c[P[lor2],X[f,F][i11,i1]]]},{76/3 J[3,{{MF[i1],1}},5]+5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i11,i1]]]},{-(52/3) J[3,{{MF[i1],1}},5]-2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**c[P[lor2],c[P[lor1],X[f,F][i11,i1]]]},{32/9 J[3,{{MF[i1],1}},5]+4/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{32/9 J[3,{{MF[i1],1}},5]+4/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{32/9 J[3,{{MF[i1],1}},5]-5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{128/9 J[3,{{MF[i1],1}},5]+16/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{-(256/9) J[3,{{MF[i1],1}},5]-5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-(64/9) J[3,{{MF[i1],1}},5]-8/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],P[lor3]]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,F][i11,i1]},{352/9 J[3,{{MF[i1],1}},5]+17/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{160/9 J[3,{{MF[i1],1}},5]+20/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{160/9 J[3,{{MF[i1],1}},5]+29/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-(80/9) J[3,{{MF[i1],1}},5]-10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(80/9) J[3,{{MF[i1],1}},5]-10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**X[f,F][i11,i1]},{112/9 J[3,{{MF[i1],1}},5]+5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{304/9 J[3,{{MF[i1],1}},5]+20/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{112/9 J[3,{{MF[i1],1}},5]+5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,f][i9,i11]]**gamma[lor2]**X[f,F][i11,i1]},{-(80/9) J[3,{{MF[i1],1}},5]-10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor2]**c[P[lor1],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor4]**c[P[lor4],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor4]**c[P[lor2],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor2],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],1}},5]-2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{8/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{8/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{8 J[3,{{MF[i1],1}},5]+J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor4]**X[f,F][i11,i1]},{-(8/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor4],X[f,F][i11,i1]]},{-8 J[3,{{MF[i1],1}},5]-J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-(8/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{16/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor3],X[f,F][i11,i1]]},{-(32/3) J[3,{{MF[i1],1}},5]-5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor4],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor4],P[lor2]]**X[f,F][i11,i1]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],P[lor1]]**c[P[lor2],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{-(16/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{32/3 J[3,{{MF[i1],1}},5]+5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor4]**X[f,F][i11,i1]},{-(16/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[f,F][i11,i1]]},{32/3 J[3,{{MF[i1],1}},5]+1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{32/3 J[3,{{MF[i1],1}},5]+5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,f][i9,i11]**gamma[lor4]**X[f,F][i11,i1]},{64/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**c[P[lor4],P[lor2]]**X[f,F][i11,i1]},{-(16/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,F][i11,i1]},{64/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],P[lor1]]**c[P[lor2],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(16/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(32/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor3]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,f][i9,i11]**gamma[lor4]**c[P[lor3],X[f,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],1}},5]-1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor4],X[f,f][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{16/3 J[3,{{MF[i1],1}},5]+1/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[f,F][i11,i1]]},{-(32/3) J[3,{{MF[i1],1}},5]-5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor4]**X[f,f][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i11,i1]]},{-(22/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{8 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11],c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{10 J[3,{{MF[i1],3},{MF[i11],2}},1]+12 J[3,{{MF[i1],4},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{3/4 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]-3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,F][i9,i11]**c[P[lor3],X[F,F][i11,i1]]},{-(3/4) eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor2]]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor2]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor2]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-(3/2) eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**X[F,F][i11,i1]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor2]]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor2]]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{22/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-5/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor1],X[f,F][i9,i11]]]**c[P[lor2],X[F,F][i11,i1]]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{10 J[3,{{MF[i1],3},{MF[i11],2}},1]+12 J[3,{{MF[i1],4},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-8 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{22/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-5/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{3/4 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],X[f,F][i9,i11]]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor4],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor4],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor4],P[lor2]]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor4],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor4],c[P[lor1],X[f,F][i9,i11]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],3},{MF[i11],2}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{14/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{3 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]-3 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor3],P[lor1]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-(10/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor4]**c[P[lor4],P[lor1]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor4]**c[P[lor4],P[lor2]]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+3 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-8 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**c[P[lor1],X[F,F][i11,i1]]},{4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+5/6 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**c[P[lor1],X[F,F][i11,i1]]},{8 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+8 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+3 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+14 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-4 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-13/6 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]-12 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**X[f,F][i9,i11]**c[P[lor1],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+14 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11]-8 J[2,{{MF[i1],1},{MF[i11],4}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**c[P[lor2],X[F,F][i11,i1]]},{4 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-13/6 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]-6 J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11]+12 J[2,{{MF[i1],1},{MF[i11],3}},2] MF[i1] MF[i11],c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{22/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-5/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor4]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor4],P[lor1]]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor4]**c[P[lor1],P[lor2]]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor4]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{2 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i9]]**gamma[lor4]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i11,i1]},{-(2/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{4 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{32/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(26/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(8/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{10/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{44/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+12 J[3,{{MF[i1],4},{MF[i11],1}},1]-2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-(52/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-12 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{44/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-(32/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]-2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{-(8/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{4 J[3,{{MF[i1],4},{MF[i11],1}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-(5/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor5],X[F,F][i11,i1]]},{-(5/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor4]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor5],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{22/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-5/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{-(26/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-9/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-10 J[3,{{MF[i1],3},{MF[i11],2}},1]-12 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{98/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+20 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-13/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{20/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+4 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(5/6) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/8 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/16 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],P[lor5]]**X[F,F][i11,i1]},{5/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],c[P[lor4],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor5],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+8 J[3,{{MF[i1],4},{MF[i11],1}},1]-2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{8/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-12 J[3,{{MF[i1],4},{MF[i11],1}},1]-J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(4/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+12 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{8 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(2/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(14/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+1/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor1]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{5/6 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/8 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/16 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor4],P[lor5]]**X[f,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-4 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{8 J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(20/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{32/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor1]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(40/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i9,i11]]]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{-26 J[3,{{MF[i1],3},{MF[i11],2}},1]-12 J[3,{{MF[i1],4},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+11/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{5/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{22/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+3/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-5/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{4/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-8 J[3,{{MF[i1],4},{MF[i11],1}},1]-1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-16 J[3,{{MF[i1],3},{MF[i11],2}},1]+2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{-(26/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/2 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/4 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-12 J[3,{{MF[i1],4},{MF[i11],1}},1]+2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**c[P[lor3],X[F,F][i11,i1]]},{44/3 J[3,{{MF[i1],3},{MF[i11],2}},1]+12 J[3,{{MF[i1],4},{MF[i11],1}},1]-3/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{3 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor3],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],4},{MF[i11],1}},1]+1/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i9]]]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{16 J[3,{{MF[i1],3},{MF[i11],2}},1]+J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**X[F,f][i1,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{-(16/3) J[3,{{MF[i1],3},{MF[i11],2}},1]-J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor3]**c[P[lor2],X[f,F][i9,i11]]**gamma[lor1]**c[P[lor2],X[F,F][i11,i1]]},{36 J[3,{{MF[i1],3},{MF[i11],2}},1]+24 J[3,{{MF[i1],4},{MF[i11],1}},1]-7/2 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i9]]**gamma[lor2]**c[P[lor2],P[lor3]]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{5/3 J[3,{{MF[i1],3},{MF[i11],2}},1]-1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2-3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,f][i1,i9]**gamma[lor3]**c[P[lor2],P[lor4]]**c[P[lor5],X[f,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{-(5/3) J[3,{{MF[i1],3},{MF[i11],2}},1]+1/4 J[2,{{MF[i1],2},{MF[i11],1}},3] MF[i1]^2+3/8 J[2,{{MF[i1],3},{MF[i11],2}},1] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,f][i1,i9]]]**gamma[lor2]**c[P[lor4],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/3 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(3/4) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-17/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-9/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-22/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-37/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-9/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor4]]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{3/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+11/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+3/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{-(15/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+5/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/24 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-3/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]-1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3+1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,gamma[lor1]**gamma[lor3]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i11,i1]]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor3]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor2]**gamma[lor5]**c[P[lor3],c[P[lor4],X[F,F][i11,i1]]]},{1/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+7/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor4]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-7/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-(3/4) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-17/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+17/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],P[lor4]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],P[lor3]]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor2],P[lor3]]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{-(1/4) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-11/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-3/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-27/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+5/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-9/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor4]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{-(3/2) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/24 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],P[lor4]]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],P[lor4]]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i9,i11]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-9/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor5]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+9/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i1,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor4]]**c[P[lor5],X[F,F][i11,i1]]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+9/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+3/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],P[lor5]]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{11/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,gamma[lor1]**gamma[lor3]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-(3/4) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-17/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor5],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor5],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{3/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+17/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-9/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-11/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-37/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-9/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor5]]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor3],P[lor4]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor3],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],P[lor3]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor5]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-29/12 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-25/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-5/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+4/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+7/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/72 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor5],X[F,F][i11,i1]]},{-(1/12) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{1/12 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor5],X[F,F][i11,i1]]},{4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-9/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor5]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor4]]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],P[lor5]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/8 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{11/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+11/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]-3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-3/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3+1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-43/24 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-73/24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-7/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{-(11/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+3/16 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/16 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{-(9/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/16 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/24 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{5/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-7/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/48 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/24 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-7 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+65/24 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+59/24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+7/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-27/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+5/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-9/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor4]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/4 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**c[P[lor3],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor4]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/8 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-3/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],P[lor3]]**X[F,F][i1,i9]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+5/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/16 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],X[F,F][i11,i1]]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/4 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/24 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],P[lor3]]**X[F,F][i1,i9]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{-(5/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+7/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/48 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor3]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**c[P[lor2],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-(1/6) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2,gamma[lor4]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor3],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-5/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor3],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/48 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i1,i9]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-7/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{1/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{1/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+3/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3+1/32 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{5/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+15/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+5/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-7/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+61/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-9/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+21/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{9/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-3/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+13/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+9/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor3]**X[F,F][i9,i11]**c[P[lor2],X[F,F][i11,i1]]},{-J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/8 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor5],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+5/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-5/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/16 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor5],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-11/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-77/24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor5]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor4]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor5],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-(1/2) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-2/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-8/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/36 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor3]**X[F,F][i9,i11]**c[P[lor4],c[P[lor2],X[F,F][i11,i1]]]},{-J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+5/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+17/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+5/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+15/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+5/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]},{6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2,gamma[lor2]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],P[lor5]]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2,gamma[lor2]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor5]]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/4 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,gamma[lor1]**gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+6 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor2],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor3]**c[P[lor2],P[lor5]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+21/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+11/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+20 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-15/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/8 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+23/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor2]**c[P[lor4],c[P[lor1],X[F,F][i9,i11]]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/3 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],P[lor1]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor3]**c[P[lor4],c[P[lor2],X[F,F][i11,i1]]]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor2],c[P[lor3],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor3]**X[F,F][i11,i1]},{-16 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-9 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+4/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-19 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/9 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**c[P[lor2],c[P[lor3],X[F,F][i9,i11]]]**gamma[lor3]**X[F,F][i11,i1]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+29/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+41/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i11,i1]]]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-13/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-5/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-119/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+7/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/8 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{-4 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-11/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-28/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+3/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor5]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor2],c[P[lor3],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-15/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-23/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-7/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+5/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-281/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+11/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/8 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-29/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i9,i11]]]**gamma[lor3]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor2],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor3]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{4/3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-5/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+15/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-5/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+5/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+7/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-23 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+4/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/6 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]},{-(3/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor3]**c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-25/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-43/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+4/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-157/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+7/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+5/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{-(1/2) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-11/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-3/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i11,i1]]]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor2],c[P[lor3],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor4]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+1/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i11,i1]},{-(13/3) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-15/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+17/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-49/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+17/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/6 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-17/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{41/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+71/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-29/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+127/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-19/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-7/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+13/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-9/8 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-59/24 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-19/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+3/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/32 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-17/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-2/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],P[lor1]]**c[P[lor3],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3,c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-17/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+11/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-37/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+3/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/18 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-13/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(13/3) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-15/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-7/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+17/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-57/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+29/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/6 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-17/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{8/3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+5 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-5/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+15 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-5/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/12 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+5/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/3 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor3],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9],gamma[lor1]**gamma[lor3]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],c[P[lor2],X[F,F][i11,i1]]]},{4 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(5/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor4]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor2],X[F,F][i9,i11]]]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{8/3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-5/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+14 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-7/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-7/36 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+5/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor3],X[F,F][i11,i1]]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-7/8 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+3/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor4]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{1/3 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-6 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+7/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+73/24 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+9/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-9/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+5/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+259/24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-13/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+27/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-5/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/16 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-11/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-3/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{-8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-1/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+3/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+5/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-11/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-5/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-29/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-109/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-5/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i11,i1]]]},{-2 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-13/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-5/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-119/12 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+7/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i9,i11]**gamma[lor5]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor4]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{-(13/3) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+17/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-57/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+13/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/6 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-9/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-13 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+2/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/18 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]},{-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-13/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor1]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{4 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9],c[P[lor1],P[lor2]]**X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9],c[P[lor1],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/48 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+8 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-2/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/2 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-(7/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+5/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/16 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{3/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/48 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/8 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{3/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**c[P[lor5],P[lor3]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{8 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,F][i1,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+2/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i11,i1]]},{-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-2/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],X[F,F][i1,i9]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**c[P[lor3],c[P[lor1],X[F,F][i11,i1]]]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+11/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+28/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-3/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/16 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[F,F][i9,i11]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-3/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],P[lor4]]**X[F,F][i1,i9]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/8 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11],gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor3],X[F,F][i11,i1]]},{-2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+1/2 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor1],X[F,F][i1,i9]]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor2],X[F,F][i11,i1]]},{-(1/3) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+1/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/36 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{9 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-9/8 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+3/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+1/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor5]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i11,i1]},{-(1/2) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],P[lor4]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],X[F,F][i9,i11]]**X[F,F][i11,i1]},{1/12 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+3/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+17/24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-3/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/16 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor5]**c[P[lor3],X[F,F][i11,i1]]},{-(31/6) J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-28/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-7/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+11/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-197/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+31/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+5/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-19/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{-22 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+9/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-9/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor3]**c[P[lor4],c[P[lor1],X[F,F][i11,i1]]]},{-(3/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**c[P[lor4],X[F,F][i11,i1]]},{7/4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-5/24 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/16 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor5],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**c[P[lor4],X[F,F][i11,i1]]},{1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]+3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3,gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{12 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-2/3 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/3 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3+2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor1],X[F,F][i1,i9]]**X[F,F][i9,i11]**c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]},{1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-1/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]+1/12 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3,c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-5/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]+5/2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+1/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]-1/4 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]-1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3-1/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3+1/8 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor1]**gamma[lor2]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor3],X[F,F][i1,i9]]**gamma[lor2]**c[P[lor3],c[P[lor1],X[F,F][i9,i11]]]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-2/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/2 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,c[P[lor1],X[F,F][i1,i9]]**gamma[lor2]**X[F,F][i9,i11]**c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]},{5 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/4 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor1],X[F,F][i1,i9]]**c[P[lor2],X[F,F][i9,i11]]**gamma[lor2]**c[P[lor1],X[F,F][i11,i1]]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor3]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor4]**gamma[lor5]**c[P[lor2],X[F,F][i11,i1]]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor3],P[lor4]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]+2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]-1/2 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]+2/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/12 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]-2/3 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**X[F,F][i11,i1]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11] MF[i9]-1/2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i11] MF[i9]+1/4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^2 MF[i11] MF[i9]+1/8 J[1,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^3 MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i11]^3 MF[i9]+1/48 J[0,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^3 MF[i9]+1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11] MF[i9]^3,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{-8 J[2,{{MF[i1],1},{MF[i9],1},{MF[i11],4}},0] MF[i1] MF[i9]-12 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i9]+4 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i9]-2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^3 MF[i9]+2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^2 MF[i9]+2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i9]^3+2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i9]^3-1/2 J[0,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]^2 MF[i9]^3,c[P[lor1],P[lor2]]**X[F,F][i1,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{23/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+55/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-3/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-7/6 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+4 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+59/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+7/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+17/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-16 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+4 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+14 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-1/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2-3/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+5 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+47/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+15/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]},{24 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-3/2 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-41/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-47/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-3/2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor2]**c[P[lor1],X[F,F][i1,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]},{-4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-8 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+8 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]+4/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+2 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/3 J[1,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor5],X[F,F][i11,i1]]},{-24 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]+23/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4+33/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-17/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2+5/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2+24 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2-1/6 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2-1/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2+4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{8 J[3,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0]-67/6 J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-181/6 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2-7/2 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2+43/12 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-15/2 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i9]^2-421/6 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+31/12 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i11]^2 MF[i9]^2+5/24 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-45/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,F][i1,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2+1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2-1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor3]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor2],P[lor3]]**X[F,F][i1,i9]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**X[F,F][i11,i1]},{1/4 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor5],P[lor3]]**X[F,F][i9,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-2 J[2,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1] MF[i11]-1/2 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/2 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor2]**c[P[lor3],P[lor1]]**X[F,F][i1,i9]**gamma[lor2]**c[P[lor3],X[F,F][i9,i11]]**X[F,F][i11,i1]},{3/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]-1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor4]**c[P[lor5],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i11,i1]]},{-(5/8) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]-1/4 J[2,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1] MF[i11]^3+1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor4]**c[P[lor4],X[F,F][i11,i1]]},{1/8 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]-1/16 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor3],X[F,F][i1,i9]]**gamma[lor1]**gamma[lor2]**gamma[lor5]**c[P[lor4],X[F,F][i9,i11]]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[F,F][i11,i1]]},{-(1/4) J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11]+1/2 J[2,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11]+1/8 J[1,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i1] MF[i11] MF[i9]^2-1/4 J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^2+1/16 J[0,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i1] MF[i11] MF[i9]^4,gamma[lor1]**gamma[lor5]**c[P[lor2],X[F,F][i1,i9]]**gamma[lor2]**gamma[lor3]**gamma[lor4]**c[P[lor3],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor5]**c[P[lor4],X[F,F][i11,i1]]},{-J[1,{{MF[i1],4},{MF[i9],1},{MF[i11],1}},0] MF[i1]^4-8/3 J[2,{{MF[i1],1},{MF[i9],2},{MF[i11],3}},0] MF[i11]^2+1/3 J[1,{{MF[i1],2},{MF[i9],1},{MF[i11],3}},0] MF[i1]^2 MF[i11]^2-14/3 J[2,{{MF[i1],1},{MF[i9],3},{MF[i11],2}},0] MF[i9]^2+1/36 J[0,{{MF[i1],2},{MF[i9],2},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2 MF[i9]^2-J[1,{{MF[i1],1},{MF[i9],4},{MF[i11],1}},0] MF[i9]^4,gamma[lor4]**c[P[lor4],X[F,F][i1,i9]]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],X[F,F][i11,i1]]},{40/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor2]**c[P[lor3],c[P[lor3],X[f,F][i11,i1]]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{104/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor3],c[P[lor2],X[f,F][i11,i1]]]},{-(88/3) J[3,{{MF[i1],1}},5]-8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{152/9 J[3,{{MF[i1],1}},5]+10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor1]**c[P[lor3],c[P[lor3],X[f,F][i11,i1]]]},{152/9 J[3,{{MF[i1],1}},5]+10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor1],c[P[lor3],X[f,F][i11,i1]]]},{-(520/9) J[3,{{MF[i1],1}},5]-38/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor3],c[P[lor1],X[f,F][i11,i1]]]},{40/3 J[3,{{MF[i1],1}},5]+8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i11]]]**gamma[lor2]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{40/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor1],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor2],c[P[lor2],X[f,F][i11,i1]]]},{104/3 J[3,{{MF[i1],1}},5]+4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor1]**c[P[lor2],c[P[lor3],X[f,F][i11,i1]]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor1]**c[P[lor3],c[P[lor2],X[f,F][i11,i1]]]},{-(88/3) J[3,{{MF[i1],1}},5]-8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor2]**c[P[lor1],c[P[lor3],X[f,F][i11,i1]]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor2]**c[P[lor3],c[P[lor1],X[f,F][i11,i1]]]},{40/3 J[3,{{MF[i1],1}},5]+2/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor1],c[P[lor2],X[f,F][i11,i1]]]},{-8 J[3,{{MF[i1],1}},5],gamma[lor3]**c[P[lor1],c[P[lor2],X[F,f][i1,i11]]]**gamma[lor3]**c[P[lor2],c[P[lor1],X[f,F][i11,i1]]]},{-(368/9) J[3,{{MF[i1],1}},5]-55/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],P[lor3]]]**c[P[lor2],X[F,f][i1,i11]]**gamma[lor3]**X[f,F][i11,i1]},{-(496/9) J[3,{{MF[i1],1}},5]-35/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],c[P[lor2],P[lor3]]]**X[F,f][i1,i11]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{224/3 J[3,{{MF[i1],1}},5]+28/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i11]]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{608/9 J[3,{{MF[i1],1}},5]+40/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor2],c[P[lor2],P[lor3]]]**X[f,F][i11,i1]},{128/3 J[3,{{MF[i1],1}},5]+10/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor2],X[f,F][i11,i1]]},{-(112/9) J[3,{{MF[i1],1}},5]-5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],P[lor2]]]**c[P[lor3],X[F,f][i1,i11]]**gamma[lor3]**X[f,F][i11,i1]},{272/9 J[3,{{MF[i1],1}},5]+25/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor1],P[lor2]]]**X[F,f][i1,i11]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{-(128/9) J[3,{{MF[i1],1}},5]-16/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],P[lor3]]]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor3]**X[f,F][i11,i1]},{224/9 J[3,{{MF[i1],1}},5]+10/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],c[P[lor2],P[lor3]]]**X[F,f][i1,i11]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor3],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+14/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor1],X[f,F][i11,i1]]},{-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor2]**c[P[lor3],X[f,F][i11,i1]]},{-(352/9) J[3,{{MF[i1],1}},5]-26/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor2],X[f,F][i11,i1]]},{32/9 J[3,{{MF[i1],1}},5]+22/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],P[lor3]]**X[F,f][i1,i11]**gamma[lor3]**X[f,F][i11,i1]},{-(152/9) J[3,{{MF[i1],1}},5]-29/18 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor1],P[lor2]]**X[F,f][i1,i11]**gamma[lor3]**X[f,F][i11,i1]},{16/9 J[3,{{MF[i1],1}},5]+2/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**X[F,f][i1,i11]**gamma[lor3]**c[P[lor1],P[lor2]]**X[f,F][i11,i1]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],c[P[lor1],X[F,f][i1,i11]]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor2],X[f,F][i11,i1]]]},{-(32/3) J[3,{{MF[i1],1}},5]-4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[F,f][i1,i11]]**gamma[lor4]**c[P[lor4],X[f,F][i11,i1]]},{-(32/3) J[3,{{MF[i1],1}},5]-4/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{64/3 J[3,{{MF[i1],1}},5]+8/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor4]**c[P[lor3],X[f,F][i11,i1]]},{-16 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**c[P[lor3],X[F,f][i1,i11]]**gamma[lor4]**X[f,F][i11,i1]},{184/9 J[3,{{MF[i1],1}},5]+23/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor3]**X[f,F][i11,i1]},{40/9 J[3,{{MF[i1],1}},5]+5/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**X[F,f][i1,i11]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{32/3 J[3,{{MF[i1],1}},5]+5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor4],P[lor2]]]**X[f,F][i11,i1]},{-(128/3) J[3,{{MF[i1],1}},5]-10/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor2]]**c[P[lor4],X[f,F][i11,i1]]},{32/3 J[3,{{MF[i1],1}},5]+5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**X[F,f][i1,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{-(64/3) J[3,{{MF[i1],1}},5]-5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],c[P[lor4],P[lor1]]]**c[P[lor2],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**X[f,F][i11,i1]},{-(128/3) J[3,{{MF[i1],1}},5]-10/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],P[lor1]]**c[P[lor2],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],X[f,F][i11,i1]]},{1/2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],X[f,F][i11,i1]]},{32/3 J[3,{{MF[i1],1}},5]+5/6 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor3]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**X[f,F][i11,i1]},{J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor4],X[f,F][i11,i1]]},{-(32/3) J[3,{{MF[i1],1}},5]-1/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor1],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor2],P[lor3]]]**X[f,F][i11,i1]},{64/3 J[3,{{MF[i1],1}},5]+5/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor3],X[f,F][i11,i1]]},{-(256/9) J[3,{{MF[i1],1}},5]-32/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],P[lor3]]**X[F,f][i1,i11]**gamma[lor4]**X[f,F][i11,i1]},{-(32/9) J[3,{{MF[i1],1}},5]-4/9 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],P[lor1]]**c[P[lor2],P[lor3]]**X[F,f][i1,i11]**gamma[lor4]**X[f,F][i11,i1]},{-(80/3) J[3,{{MF[i1],1}},5]-7/3 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**c[P[lor4],P[lor1]]**X[F,f][i1,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**X[f,F][i11,i1]},{-32 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor4]**X[F,f][i1,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],P[lor3]]**X[f,F][i11,i1]},{16 J[3,{{MF[i1],1}},5]+2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor4],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**c[P[lor5],X[f,F][i11,i1]]},{-16 J[3,{{MF[i1],1}},5]-2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor2],P[lor3]]]**c[P[lor5],X[F,f][i1,i11]]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[f,F][i11,i1]},{-8 J[3,{{MF[i1],1}},5]-J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor2],P[lor3]]**c[P[lor4],P[lor5]]**X[F,f][i1,i11]**gamma[lor1]**gamma[lor4]**gamma[lor5]**X[f,F][i11,i1]},{-4 J[3,{{MF[i1],1}},5]-1/2 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor1],P[lor2]]**c[P[lor3],P[lor4]]**X[F,f][i1,i11]**gamma[lor5]**X[f,F][i11,i1]},{-(32/3) J[3,{{MF[i1],1}},5]-7/12 J[2,{{MF[i1],2}},4] MF[i1]^2,gamma[lor5]**X[F,f][i1,i11]**gamma[lor1]**gamma[lor2]**gamma[lor3]**gamma[lor4]**gamma[lor5]**c[P[lor1],P[lor2]]**c[P[lor3],P[lor4]]**X[f,F][i11,i1]},{-3 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1] MF[i11]+3/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-1/2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/8 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],c[P[lor1],P[lor2]],c[P[lor3],P[lor4]],X[F,F][i1,i11],X[F,F][i11,i1]}},{-24 J[3,{{MF[i1],5},{MF[i11],1}},0]-3/2 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/8 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],gamma[lor5],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],gamma[lor5],c[P[lor4],X[F,F][i11,i1]]}},{3 J[2,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor1],P[lor2]],X[F,F][i1,i11],gamma[lor3],gamma[lor4],c[P[lor3],P[lor4]],X[F,F][i11,i1]}},{-18 J[3,{{MF[i1],5},{MF[i11],1}},0]+3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+27/32 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-9/64 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],P[lor3]],c[P[lor4],X[F,F][i1,i11]],gamma[lor1],gamma[lor4],gamma[lor5],c[P[lor5],X[F,F][i11,i1]]}},{-(160/3) J[3,{{MF[i1],5},{MF[i11],1}},0]-14/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],P[lor2]],c[P[lor4],P[lor3]],X[F,F][i1,i11],gamma[lor4],X[F,F][i11,i1]}},{-(88/5) J[3,{{MF[i1],5},{MF[i11],1}},0]-1/5 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-2 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/120 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,F][i1,i11]],gamma[lor4],c[P[lor4],P[lor2]],c[P[lor3],X[F,F][i11,i1]]}},{-(44/5) J[3,{{MF[i1],5},{MF[i11],1}},0]-1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/10 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/240 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,F][i1,i11]],gamma[lor4],c[P[lor2],P[lor3]],c[P[lor4],X[F,F][i11,i1]]}},{44/5 J[3,{{MF[i1],5},{MF[i11],1}},0]+1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/10 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/240 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,F][i1,i11]],gamma[lor4],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i11,i1]]}},{308/15 J[3,{{MF[i1],5},{MF[i11],1}},0]-1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+8/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-13/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+7/80 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor4],c[P[lor4],P[lor1]],c[P[lor2],P[lor3]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[F,F][i11,i1]}},{64 J[3,{{MF[i1],5},{MF[i11],1}},0]-3/2 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+8 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/16 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor5],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],gamma[lor5],c[P[lor4],X[F,F][i11,i1]]}},{-32 J[3,{{MF[i1],5},{MF[i11],1}},0]+3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/32 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor5],c[P[lor1],P[lor2]],c[P[lor3],P[lor4]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],gamma[lor4],gamma[lor5],X[F,F][i11,i1]}},{32 J[3,{{MF[i1],5},{MF[i11],1}},0]+4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],P[lor2]],c[P[lor4],X[F,F][i1,i11]],gamma[lor4],c[P[lor3],X[F,F][i11,i1]]}},{-(80/3) J[3,{{MF[i1],5},{MF[i11],1}},0]-7/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],c[P[lor2],P[lor3]],X[F,F][i1,i11],gamma[lor4],X[F,F][i11,i1]}},{32 J[3,{{MF[i1],5},{MF[i11],1}},0]+4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],c[P[lor2],X[F,F][i1,i11]],gamma[lor4],c[P[lor3],X[F,F][i11,i1]]}},{308/15 J[3,{{MF[i1],5},{MF[i11],1}},0]-1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+8/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-13/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+7/80 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor4],c[P[lor1],P[lor2]],c[P[lor4],P[lor3]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[F,F][i11,i1]}},{-(548/15) J[3,{{MF[i1],5},{MF[i11],1}},0]+1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-14/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+9/10 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-7/80 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor4],c[P[lor4],P[lor1]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],P[lor3]],X[F,F][i11,i1]}},{8 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-3 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-3/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor1],X[F,F][i1,i11]],c[P[lor3],P[lor2]],c[P[lor3],X[F,F][i11,i1]]}},{J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],P[lor1]],c[P[lor3],X[F,F][i1,i11]],c[P[lor2],X[F,F][i11,i1]]}},{-96 J[3,{{MF[i1],5},{MF[i11],1}},0]-6 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],X[F,F][i1,i11]],gamma[lor3],c[P[lor4],P[lor2]],c[P[lor4],X[F,F][i11,i1]]}},{-36 J[3,{{MF[i1],5},{MF[i11],1}},0]+3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-21/4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+23/16 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-7/32 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],P[lor3]],X[F,F][i1,i11],gamma[lor1],gamma[lor4],gamma[lor5],c[P[lor4],P[lor5]],X[F,F][i11,i1]}},{14/5 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+16/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2-7/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-33/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+6/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],P[lor2]],c[P[lor1],X[F,F][i1,i11]],gamma[lor2],c[P[lor3],X[F,F][i11,i1]]}},{-4 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]+3/2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+3/8 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],X[F,F][i1,i11]],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i11,i1]]}},{16 J[3,{{MF[i1],5},{MF[i11],1}},0]+2 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,F][i1,i11]],gamma[lor3],c[P[lor1],P[lor2]],c[P[lor4],X[F,F][i11,i1]]}},{224/3 J[3,{{MF[i1],5},{MF[i11],1}},0]+16/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],c[P[lor4],P[lor2]],X[F,F][i1,i11],gamma[lor3],X[F,F][i11,i1]}},{16 J[3,{{MF[i1],5},{MF[i11],1}},0]+2 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],c[P[lor4],X[F,F][i1,i11]]],gamma[lor3],c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]}},{-(14/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+84/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+33/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+14/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],P[lor2]],c[P[lor1],X[F,F][i1,i11]],gamma[lor3],c[P[lor3],X[F,F][i11,i1]]}},{-320 J[3,{{MF[i1],5},{MF[i11],1}},0]+6 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-40 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+10 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/2 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],P[lor1]],c[P[lor4],P[lor2]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],X[F,F][i11,i1]}},{-160 J[3,{{MF[i1],5},{MF[i11],1}},0]+3 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-20 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/4 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],c[P[lor4],X[F,F][i1,i11]]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]}},{-J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],P[lor1]],c[P[lor3],P[lor2]],X[F,F][i1,i11],X[F,F][i11,i1]}},{-3 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor3],c[P[lor1],X[F,F][i1,i11]]],gamma[lor1],gamma[lor2],c[P[lor3],c[P[lor2],X[F,F][i11,i1]]]}},{-9 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-13 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+15/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+9 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],P[lor2]],c[P[lor1],X[F,F][i1,i11]],gamma[lor3],c[P[lor2],X[F,F][i11,i1]]}},{5 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-3/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor3],P[lor1]],c[P[lor3],P[lor2]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],X[F,F][i11,i1]}},{4 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/2 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],c[P[lor3],P[lor1]]],c[P[lor2],X[F,F][i1,i11]],X[F,F][i11,i1]}},{5 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-3/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor3],c[P[lor3],X[F,F][i1,i11]]],gamma[lor1],gamma[lor2],c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]}},{J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11],{c[P[lor3],P[lor1]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],c[P[lor3],P[lor2]],X[F,F][i11,i1]}},{-96 J[3,{{MF[i1],5},{MF[i11],1}},0]-6 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+1/2 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],X[F,F][i1,i11]],gamma[lor3],c[P[lor4],P[lor1]],c[P[lor2],X[F,F][i11,i1]]}},{-6 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1] MF[i11]+J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+1/8 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],c[P[lor3],X[F,F][i11,i1]]}},{2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/2 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor3],c[P[lor3],P[lor1]]],c[P[lor2],X[F,F][i1,i11]],gamma[lor1],gamma[lor2],X[F,F][i11,i1]}},{36/5 J[3,{{MF[i1],5},{MF[i11],1}},0]-1/10 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-3/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+1/240 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],X[F,F][i1,i11],gamma[lor4],c[P[lor2],P[lor3]],X[F,F][i11,i1]}},{-(8/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+63/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+21/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+8/5 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+8/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],gamma[lor2],c[P[lor1],X[F,F][i11,i1]]}},{62 J[3,{{MF[i1],5},{MF[i11],1}},0]-3/2 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+31/4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-31/16 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+5/16 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],c[P[lor1],X[F,F][i1,i11]]],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],c[P[lor2],X[F,F][i11,i1]]]}},{-32 J[3,{{MF[i1],5},{MF[i11],1}},0]-4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-1/8 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],c[P[lor4],P[lor1]]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor2],X[F,F][i11,i1]]}},{8 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-3 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-3/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],P[lor1]],c[P[lor2],X[F,F][i1,i11]],c[P[lor3],X[F,F][i11,i1]]}},{112/3 J[3,{{MF[i1],5},{MF[i11],1}},0]+8/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],c[P[lor4],P[lor1]]],X[F,F][i1,i11],gamma[lor3],c[P[lor2],X[F,F][i11,i1]]}},{-(32/3) J[3,{{MF[i1],5},{MF[i11],1}},0]-1/3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],c[P[lor4],P[lor1]]],c[P[lor2],X[F,F][i1,i11]],gamma[lor3],X[F,F][i11,i1]}},{-160 J[3,{{MF[i1],5},{MF[i11],1}},0]+3 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-20 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-3/4 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],c[P[lor4],P[lor1]]],c[P[lor2],X[F,F][i1,i11]],gamma[lor1],gamma[lor2],gamma[lor3],X[F,F][i11,i1]}},{-(64/3) J[3,{{MF[i1],5},{MF[i11],1}},0]+3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-41/12 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+15/16 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-5/32 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor3],c[P[lor4],P[lor1]],X[F,F][i1,i11],gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor2]],X[F,F][i11,i1]}},{-(14/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-106/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+53/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-16/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor1],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],gamma[lor2],c[P[lor3],X[F,F][i11,i1]]}},{14/5 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+31/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2-7/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-33/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+11/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],P[lor2]],c[P[lor1],P[lor3]],X[F,F][i1,i11],gamma[lor3],X[F,F][i11,i1]}},{-J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3-1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],X[F,F][i1,i11]],c[P[lor3],P[lor1]],c[P[lor2],X[F,F][i11,i1]]}},{-(4/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-146/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/30 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+89/30 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-16/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i1,i11]],gamma[lor3],c[P[lor1],X[F,F][i11,i1]]}},{-(14/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+19/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+33/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-1/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],P[lor2]],c[P[lor1],P[lor3]],X[F,F][i1,i11],gamma[lor2],X[F,F][i11,i1]}},{-(14/5) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+24/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+2/5 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+4/5 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+14/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],P[lor2]],X[F,F][i1,i11],gamma[lor3],c[P[lor1],P[lor3]],X[F,F][i11,i1]}},{4 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1] MF[i11]+2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-12 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor1],P[lor2]],c[P[lor1],X[F,F][i1,i11]],c[P[lor2],X[F,F][i11,i1]]}},{-2 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1] MF[i11]+J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]-5 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+3/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{c[P[lor1],P[lor2]],c[P[lor1],P[lor2]],X[F,F][i1,i11],X[F,F][i11,i1]}},{-(9/2) J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+17 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+19/8 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+11/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],P[lor2]],c[P[lor1],P[lor2]],X[F,F][i1,i11],gamma[lor3],X[F,F][i11,i1]}},{-18 J[3,{{MF[i1],5},{MF[i11],1}},0]+3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-3 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2+27/32 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2-9/64 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor3],X[F,F][i1,i11]],gamma[lor1],gamma[lor4],gamma[lor5],c[P[lor4],P[lor5]],c[P[lor2],X[F,F][i11,i1]]}},{16 J[3,{{MF[i1],5},{MF[i11],1}},0]-3/4 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+11/4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-13/16 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2+13/96 J[0,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],P[lor1]],X[F,F][i1,i11],gamma[lor3],c[P[lor4],P[lor2]],X[F,F][i11,i1]}},{22 J[3,{{MF[i1],5},{MF[i11],1}},0]+5/4 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2-1/16 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^2 MF[i11]^2,{gamma[lor1],gamma[lor2],gamma[lor3],c[P[lor4],c[P[lor1],X[F,F][i1,i11]]],gamma[lor3],c[P[lor4],c[P[lor2],X[F,F][i11,i1]]]}},{J[2,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]+1/2 J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3,{gamma[lor1],gamma[lor2],c[P[lor3],P[lor1]],X[F,F][i1,i11],c[P[lor3],P[lor2]],X[F,F][i11,i1]}},{-4 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^3 MF[i11]+J[1,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^3+1/4 J[0,{{MF[i1],1},{MF[i11],5}},0] MF[i1] MF[i11]^5,{gamma[lor1],gamma[lor2],c[P[lor3],c[P[lor3],X[F,F][i1,i11]]],c[P[lor1],c[P[lor2],X[F,F][i11,i1]]]}},{8/5 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+7/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2-21/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-31/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+2/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],c[P[lor2],X[F,F][i1,i11]]],gamma[lor2],c[P[lor1],c[P[lor3],X[F,F][i11,i1]]]}},{J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+7 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2-7/12 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-13/6 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],c[P[lor1],P[lor2]]],c[P[lor3],X[F,F][i1,i11]],gamma[lor3],X[F,F][i11,i1]}},{3 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-7/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-11/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4,{gamma[lor2],c[P[lor1],c[P[lor1],X[F,F][i1,i11]]],gamma[lor3],c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]}},{-3 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-14 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+11/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-2 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],c[P[lor1],X[F,F][i1,i11]]],gamma[lor2],c[P[lor2],c[P[lor3],X[F,F][i11,i1]]]}},{-3 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2+7 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2+7/4 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4+9/2 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4+J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor3],c[P[lor1],c[P[lor1],P[lor2]]],c[P[lor3],X[F,F][i1,i11]],gamma[lor2],X[F,F][i11,i1]}},{8/5 J[2,{{MF[i1],2},{MF[i11],4}},0] MF[i1]^2-63/5 J[2,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^2-21/20 J[1,{{MF[i1],4},{MF[i11],2}},0] MF[i1]^4-21/10 J[1,{{MF[i1],5},{MF[i11],1}},0] MF[i1]^4-8/5 J[2,{{MF[i1],4},{MF[i11],2}},0] MF[i11]^2,{gamma[lor2],c[P[lor1],X[F,F][i1,i11]],gamma[lor3],c[P[lor1],P[lor2]],c[P[lor3],X[F,F][i11,i1]]}},{-32 J[3,{{MF[i1],6}},0],gamma[lor1]**c[P[lor1],c[P[lor2],P[lor3]]]**c[P[lor2],c[P[lor3],X[F,F][i1,i1]]]},{32 J[3,{{MF[i1],6}},0],gamma[lor2]**c[P[lor1],c[P[lor1],P[lor2]]]**c[P[lor3],c[P[lor3],X[F,F][i1,i1]]]},{8 J[3,{{MF[i1],6}},0],gamma[lor3]**c[P[lor1],c[P[lor1],P[lor2]]]**c[P[lor2],c[P[lor3],X[F,F][i1,i1]]]},{-40 J[3,{{MF[i1],6}},0],gamma[lor2]**c[P[lor1],P[lor2]]**c[P[lor1],P[lor3]]**c[P[lor3],X[F,F][i1,i1]]},{-20 J[3,{{MF[i1],6}},0],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor1],P[lor2]]**c[P[lor4],P[lor3]]**c[P[lor4],X[F,F][i1,i1]]},{20 J[3,{{MF[i1],6}},0],gamma[lor1]**gamma[lor2]**gamma[lor3]**c[P[lor4],c[P[lor1],P[lor2]]]**c[P[lor4],P[lor3]]**X[F,F][i1,i1]},{1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+1/2 eps J[2,{{MF[i1],1},{MF[i11],1}},4] MF[i1] MF[i11]+J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i11],2}},3] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i11],2}},3]+3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i11],2}},3]+3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{4 J[3,{{MF[i1],1},{MF[i11],2}},3]+3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{3 J[3,{{MF[i1],1},{MF[i11],2}},3]+2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i11],2}},3]-4 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],1},{MF[i11],2}},3]-2 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,f][i5,i7]]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{2 J[3,{{MF[i1],1},{MF[i11],2}},3]+J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor1]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor3]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i11],2}},3]-4 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor2]**X[f,f][i7,i9]**gamma[lor3]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor1]**X[f,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-2 J[3,{{MF[i1],1},{MF[i11],2}},3]-3 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**c[P[lor1],X[f,f][i7,i9]]**gamma[lor2]**X[f,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i11],2}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor1]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-3 J[3,{{MF[i1],1},{MF[i11],2}},3]-4 J[3,{{MF[i1],2},{MF[i11],1}},3],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,f][i5,i7]**gamma[lor3]**X[f,f][i7,i9]**gamma[lor2]**c[P[lor1],X[f,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i1] MF[i11] MF[i7] MF[i9]+J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[1,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i1] MF[i11] MF[i7] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]+2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]+2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7]+1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i7],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]+2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]+2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]+1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i7],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]-1/3 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]+J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7]-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i7]-3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i7]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]-3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i11] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i11] MF[i9]-1/6 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i11] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i7] MF[i9]-3 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i7] MF[i9]-3 J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i7] MF[i9]-1/2 J[1,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1]^2 MF[i7] MF[i9],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1] MF[i11] MF[i7],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i9],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i11],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**X[F,F][i11,i1]},{2 J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],1}},2] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7]-J[2,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1] MF[i1] MF[i7],X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]+1/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]+1/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]+1/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor1]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**c[P[lor1],X[F,f][i1,i5]]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]+J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor1]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor2]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**c[P[lor1],X[f,F][i5,i7]]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]+J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor1]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor3]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor3]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor2]**X[F,F][i7,i9]**gamma[lor3]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor1]**X[F,F][i9,i11]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-1/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**c[P[lor1],X[F,F][i7,i9]]**gamma[lor2]**X[F,F][i9,i11]**gamma[lor1]**X[F,F][i11,i1]},{J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor1]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor2]**X[F,F][i11,i1]},{-(1/3) J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],1},{MF[i11],2}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],1},{MF[i9],2},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],1},{MF[i7],2},{MF[i9],1},{MF[i11],1}},1]-4/3 J[3,{{MF[i1],2},{MF[i7],1},{MF[i9],1},{MF[i11],1}},1],gamma[lor2]**X[F,f][i1,i5]**gamma[lor3]**X[f,F][i5,i7]**gamma[lor3]**X[F,F][i7,i9]**gamma[lor2]**c[P[lor1],X[F,F][i9,i11]]**gamma[lor1]**X[F,F][i11,i1]}};

uolea = Join[mixedLoopsNoP, fermionicLoopsNoP, mixedLoopsWithP, fermionicLoopsWithP]

